Light-by-Light Scattering at Next-to-Leading Order in QCD and QED

The recent experimental observation of Light-by-Light (LbL) scattering at the Large Hadron Collider has revived interest in this fundamental process, and especially of the accurate prediction of its cross-section, which we present here for the first time at Next-to-Leading Order (NLO) in both QCD and QED. We compare two radically different computational approaches, both exact in the fermion mass dependence, thus offering a strong cross-check of our results. The first approach is a fully analytic method to calculate compact and well-organized two-loop helicity amplitudes. The second one is entirely numerical and leverages the Local Unitarity construction. Our two calculations agree with each other and conclude that including the exact fermion mass contribution typically increases the size of the NLO corrections. Moreover, we find that the exact result converges slowly to the massless limit of the high-energy regime, thus emphasizing the importance of including the full mass dependence at NLO. We also compare our results with the ATLAS measurement of LbL in ultra-peripheral lead-lead collisions, and find that the inclusion of exact NLO corrections reduces, but does not eliminate, the existing tension with theoretical predictions.

==> anc/comparison_LbL_vs_aL.HwU <==
##& xmin & xmax & central value & dy & 

<histogram> 100 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   +1.1795690e-10   +8.1740350e-13
  +4.5000000e+00   +6.0000000e+00   +1.6447060e-10   +1.6344080e-12
  +6.0000000e+00   +7.5000000e+00   +2.1225890e-10   +3.2671490e-12
  +7.5000000e+00   +9.0000000e+00   +2.5867780e-10   +3.7069270e-12
  +9.0000000e+00   +1.0500000e+01   +3.0461170e-10   +4.0058380e-12
  +1.0500000e+01   +1.2000000e+01   +3.5560560e-10   +4.3447660e-12
  +1.2000000e+01   +1.3500000e+01   +3.9948920e-10   +6.7427700e-12
  +1.3500000e+01   +1.5000000e+01   +4.4557650e-10   +8.1126530e-12
  +1.5000000e+01   +1.6500000e+01   +4.9162370e-10   +8.5253530e-12
  +1.6500000e+01   +1.8000000e+01   +5.4298450e-10   +8.9541550e-12
  +1.8000000e+01   +1.9500000e+01   +5.9027320e-10   +9.3506510e-12
  +1.9500000e+01   +2.1000000e+01   +6.3881940e-10   +9.7212890e-12
  +2.1000000e+01   +2.2500000e+01   +6.8824500e-10   +1.2656780e-11
  +2.2500000e+01   +2.4000000e+01   +7.3135320e-10   +1.3291020e-11
  +2.4000000e+01   +2.5500000e+01   +7.8815270e-10   +1.3765570e-11
  +2.5500000e+01   +2.7000000e+01   +8.1563070e-10   +1.4029490e-11
  +2.7000000e+01   +2.8500000e+01   +8.7750340e-10   +1.4514310e-11
  +2.8500000e+01   +3.0000000e+01   +9.1123380e-10   +1.4798920e-11
  +3.0000000e+01   +3.1500000e+01   +9.8301310e-10   +1.5357150e-11
  +3.1500000e+01   +3.3000000e+01   +1.0249400e-09   +1.5662970e-11
  +3.3000000e+01   +3.4500000e+01   +1.0695330e-09   +1.6004120e-11
  +3.4500000e+01   +3.6000000e+01   +1.1223640e-09   +1.6620440e-11
  +3.6000000e+01   +3.7500000e+01   +1.1595590e-09   +1.7739970e-11
  +3.7500000e+01   +3.9000000e+01   +1.2114900e-09   +1.8115710e-11
  +3.9000000e+01   +4.0500000e+01   +1.2742970e-09   +1.8563740e-11
  +4.0500000e+01   +4.2000000e+01   +1.2937470e-09   +1.8689310e-11
  +4.2000000e+01   +4.3500000e+01   +1.3667860e-09   +1.9377990e-11
  +4.3500000e+01   +4.5000000e+01   +1.4047940e-09   +1.9718950e-11
  +4.5000000e+01   +4.6500000e+01   +1.4705280e-09   +2.0155180e-11
  +4.6500000e+01   +4.8000000e+01   +1.5209800e-09   +2.0478780e-11
  +4.8000000e+01   +4.9500000e+01   +1.5576940e-09   +2.0702840e-11
  +4.9500000e+01   +5.1000000e+01   +1.6132030e-09   +2.1048320e-11
  +5.1000000e+01   +5.2500000e+01   +1.6664210e-09   +2.1312690e-11
  +5.2500000e+01   +5.4000000e+01   +1.7147680e-09   +2.1526660e-11
  +5.4000000e+01   +5.5500000e+01   +1.7646820e-09   +2.1812300e-11
  +5.5500000e+01   +5.7000000e+01   +1.8241300e-09   +2.2118720e-11
  +5.7000000e+01   +5.8500000e+01   +1.8737180e-09   +2.2312560e-11
  +5.8500000e+01   +6.0000000e+01   +1.9321880e-09   +2.2628630e-11
  +6.0000000e+01   +6.1500000e+01   +1.9784580e-09   +2.2871370e-11
  +6.1500000e+01   +6.3000000e+01   +2.0316340e-09   +2.3145310e-11
  +6.3000000e+01   +6.4500000e+01   +2.0777980e-09   +2.3431060e-11
  +6.4500000e+01   +6.6000000e+01   +2.1262470e-09   +2.3690080e-11
  +6.6000000e+01   +6.7500000e+01   +2.2003250e-09   +2.4093170e-11
  +6.7500000e+01   +6.9000000e+01   +2.2651880e-09   +2.4525550e-11
  +6.9000000e+01   +7.0500000e+01   +2.2992980e-09   +2.4673170e-11
  +7.0500000e+01   +7.2000000e+01   +2.3694880e-09   +2.5009470e-11
  +7.2000000e+01   +7.3500000e+01   +2.4210680e-09   +2.5322060e-11
  +7.3500000e+01   +7.5000000e+01   +2.4866960e-09   +2.5767370e-11
  +7.5000000e+01   +7.6500000e+01   +2.5244410e-09   +2.5954570e-11
  +7.6500000e+01   +7.8000000e+01   +2.5972930e-09   +2.6454230e-11
  +7.8000000e+01   +7.9500000e+01   +2.6666650e-09   +2.6761300e-11
  +7.9500000e+01   +8.1000000e+01   +2.7286300e-09   +2.7024960e-11
  +8.1000000e+01   +8.2500000e+01   +2.7814600e-09   +2.7399980e-11
  +8.2500000e+01   +8.4000000e+01   +2.8515080e-09   +2.7750150e-11
  +8.4000000e+01   +8.5500000e+01   +2.8990110e-09   +2.8102380e-11
  +8.5500000e+01   +8.7000000e+01   +2.9901710e-09   +2.8530600e-11
  +8.7000000e+01   +8.8500000e+01   +3.0388260e-09   +2.8710070e-11
  +8.8500000e+01   +9.0000000e+01   +3.1327170e-09   +2.9229030e-11
  +9.0000000e+01   +9.1500000e+01   +3.1567470e-09   +2.9342320e-11
  +9.1500000e+01   +9.3000000e+01   +3.2536190e-09   +2.9960030e-11
  +9.3000000e+01   +9.4500000e+01   +3.3334110e-09   +3.0275330e-11
  +9.4500000e+01   +9.6000000e+01   +3.4050740e-09   +3.0568120e-11
  +9.6000000e+01   +9.7500000e+01   +3.4905530e-09   +3.1076230e-11
  +9.7500000e+01   +9.9000000e+01   +3.5483300e-09   +3.1419160e-11
  +9.9000000e+01   +1.0050000e+02   +3.6385460e-09   +3.1875520e-11
  +1.0050000e+02   +1.0200000e+02   +3.7271100e-09   +3.2192750e-11
  +1.0200000e+02   +1.0350000e+02   +3.8105090e-09   +3.2755810e-11
  +1.0350000e+02   +1.0500000e+02   +3.8970030e-09   +3.3198630e-11
  +1.0500000e+02   +1.0650000e+02   +4.0021410e-09   +3.3730740e-11
  +1.0650000e+02   +1.0800000e+02   +4.0841300e-09   +3.4014970e-11
  +1.0800000e+02   +1.0950000e+02   +4.1813770e-09   +3.4617390e-11
  +1.0950000e+02   +1.1100000e+02   +4.3018500e-09   +3.5230440e-11
  +1.1100000e+02   +1.1250000e+02   +4.4012450e-09   +3.5657240e-11
  +1.1250000e+02   +1.1400000e+02   +4.5174480e-09   +3.6214380e-11
  +1.1400000e+02   +1.1550000e+02   +4.6370690e-09   +3.6854260e-11
  +1.1550000e+02   +1.1700000e+02   +4.7623760e-09   +3.7549030e-11
  +1.1700000e+02   +1.1850000e+02   +4.8997730e-09   +3.8015180e-11
  +1.1850000e+02   +1.2000000e+02   +5.0318380e-09   +3.8734850e-11
  +1.2000000e+02   +1.2150000e+02   +5.2063110e-09   +3.9622380e-11
  +1.2150000e+02   +1.2300000e+02   +5.3475170e-09   +4.0111510e-11
  +1.2300000e+02   +1.2450000e+02   +5.5327200e-09   +4.1198520e-11
  +1.2450000e+02   +1.2600000e+02   +5.7196900e-09   +4.2203650e-11
  +1.2600000e+02   +1.2750000e+02   +5.9118410e-09   +4.2893950e-11
  +1.2750000e+02   +1.2900000e+02   +6.1305090e-09   +4.4037620e-11
  +1.2900000e+02   +1.3050000e+02   +6.3891130e-09   +4.5385490e-11
  +1.3050000e+02   +1.3200000e+02   +6.6409270e-09   +4.6342120e-11
  +1.3200000e+02   +1.3350000e+02   +6.9774450e-09   +4.8057620e-11
  +1.3350000e+02   +1.3500000e+02   +7.2978820e-09   +4.9532470e-11
  +1.3500000e+02   +1.3650000e+02   +7.7127760e-09   +5.1386060e-11
  +1.3650000e+02   +1.3800000e+02   +8.1569340e-09   +5.3711400e-11
  +1.3800000e+02   +1.3950000e+02   +8.7199740e-09   +5.6009470e-11
  +1.3950000e+02   +1.4100000e+02   +9.3584240e-09   +5.9209270e-11
  +1.4100000e+02   +1.4250000e+02   +1.0220770e-08   +6.2389730e-11
  +1.4250000e+02   +1.4400000e+02   +1.1327800e-08   +6.7084640e-11
  +1.4400000e+02   +1.4550000e+02   +1.2864120e-08   +7.3387710e-11
  +1.4550000e+02   +1.4700000e+02   +1.5282750e-08   +8.5574770e-11
  +1.4700000e+02   +1.4850000e+02   +1.9970590e-08   +1.0703680e-10
  +1.4850000e+02   +1.5000000e+02   +4.8184730e-08   +1.8681760e-10
<\histogram>


<histogram> 100 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   -5.8730095e-10   +3.4261542e-11
  +4.5000000e+00   +6.0000000e+00   +6.1864127e-11   +3.2932565e-12
  +6.0000000e+00   +7.5000000e+00   +2.4000274e-10   +3.4845653e-12
  +7.5000000e+00   +9.0000000e+00   +4.0033674e-10   +3.9314579e-12
  +9.0000000e+00   +1.0500000e+01   +5.1923810e-10   +4.2951017e-12
  +1.0500000e+01   +1.2000000e+01   +6.1161992e-10   +4.5982155e-12
  +1.2000000e+01   +1.3500000e+01   +6.8706134e-10   +4.8678081e-12
  +1.3500000e+01   +1.5000000e+01   +7.7874257e-10   +5.1134344e-12
  +1.5000000e+01   +1.6500000e+01   +8.2202003e-10   +5.3549511e-12
  +1.6500000e+01   +1.8000000e+01   +8.4517408e-10   +5.5466479e-12
  +1.8000000e+01   +1.9500000e+01   +8.3357290e-10   +5.7121176e-12
  +1.9500000e+01   +2.1000000e+01   +8.2977149e-10   +5.8721679e-12
  +2.1000000e+01   +2.2500000e+01   +8.1323160e-10   +6.0384568e-12
  +2.2500000e+01   +2.4000000e+01   +8.1228733e-10   +6.2060917e-12
  +2.4000000e+01   +2.5500000e+01   +8.4282424e-10   +6.3896271e-12
  +2.5500000e+01   +2.7000000e+01   +8.7723801e-10   +6.5570167e-12
  +2.7000000e+01   +2.8500000e+01   +9.1055596e-10   +6.6960656e-12
  +2.8500000e+01   +3.0000000e+01   +9.4518019e-10   +6.8860788e-12
  +3.0000000e+01   +3.1500000e+01   +9.8491724e-10   +7.0608048e-12
  +3.1500000e+01   +3.3000000e+01   +1.0353201e-09   +7.2336313e-12
  +3.3000000e+01   +3.4500000e+01   +1.0787743e-09   +7.4136737e-12
  +3.4500000e+01   +3.6000000e+01   +1.1186123e-09   +7.6015255e-12
  +3.6000000e+01   +3.7500000e+01   +1.1680895e-09   +7.7601829e-12
  +3.7500000e+01   +3.9000000e+01   +1.2111469e-09   +7.9664325e-12
  +3.9000000e+01   +4.0500000e+01   +1.2647018e-09   +8.1111857e-12
  +4.0500000e+01   +4.2000000e+01   +1.3219751e-09   +8.2606050e-12
  +4.2000000e+01   +4.3500000e+01   +1.3585041e-09   +8.4090592e-12
  +4.3500000e+01   +4.5000000e+01   +1.4132774e-09   +8.5673674e-12
  +4.5000000e+01   +4.6500000e+01   +1.4731673e-09   +8.7445560e-12
  +4.6500000e+01   +4.8000000e+01   +1.5143824e-09   +9.0031341e-12
  +4.8000000e+01   +4.9500000e+01   +1.5690412e-09   +9.3304361e-12
  +4.9500000e+01   +5.1000000e+01   +1.5981723e-09   +9.6820137e-12
  +5.1000000e+01   +5.2500000e+01   +1.6737743e-09   +9.8796998e-12
  +5.2500000e+01   +5.4000000e+01   +1.6980299e-09   +1.0042170e-11
  +5.4000000e+01   +5.5500000e+01   +1.7859600e-09   +1.0158291e-11
  +5.5500000e+01   +5.7000000e+01   +1.8254878e-09   +1.0301187e-11
  +5.7000000e+01   +5.8500000e+01   +1.8797880e-09   +1.0430569e-11
  +5.8500000e+01   +6.0000000e+01   +1.9180122e-09   +1.0550003e-11
  +6.0000000e+01   +6.1500000e+01   +1.9640287e-09   +1.0678247e-11
  +6.1500000e+01   +6.3000000e+01   +2.0179739e-09   +1.0783122e-11
  +6.3000000e+01   +6.4500000e+01   +2.0732219e-09   +1.0918295e-11
  +6.4500000e+01   +6.6000000e+01   +2.1509596e-09   +1.1063070e-11
  +6.6000000e+01   +6.7500000e+01   +2.1871084e-09   +1.1232951e-11
  +6.7500000e+01   +6.9000000e+01   +2.2398699e-09   +1.1441100e-11
  +6.9000000e+01   +7.0500000e+01   +2.3046365e-09   +1.1614736e-11
  +7.0500000e+01   +7.2000000e+01   +2.3740447e-09   +1.1787677e-11
  +7.2000000e+01   +7.3500000e+01   +2.4402946e-09   +1.1911090e-11
  +7.3500000e+01   +7.5000000e+01   +2.4630003e-09   +1.2156155e-11
  +7.5000000e+01   +7.6500000e+01   +2.5454057e-09   +1.2375870e-11
  +7.6500000e+01   +7.8000000e+01   +2.6053986e-09   +1.2563207e-11
  +7.8000000e+01   +7.9500000e+01   +2.6779084e-09   +1.2738728e-11
  +7.9500000e+01   +8.1000000e+01   +2.7195920e-09   +1.2835370e-11
  +8.1000000e+01   +8.2500000e+01   +2.7776979e-09   +1.2964722e-11
  +8.2500000e+01   +8.4000000e+01   +2.8528593e-09   +1.3073981e-11
  +8.4000000e+01   +8.5500000e+01   +2.9139240e-09   +1.3166723e-11
  +8.5500000e+01   +8.7000000e+01   +2.9631616e-09   +1.3275268e-11
  +8.7000000e+01   +8.8500000e+01   +3.0474909e-09   +1.3374134e-11
  +8.8500000e+01   +9.0000000e+01   +3.0880378e-09   +1.3489658e-11
  +9.0000000e+01   +9.1500000e+01   +3.2060221e-09   +1.3604301e-11
  +9.1500000e+01   +9.3000000e+01   +3.2643893e-09   +1.3747636e-11
  +9.3000000e+01   +9.4500000e+01   +3.3190777e-09   +1.4033149e-11
  +9.4500000e+01   +9.6000000e+01   +3.3954437e-09   +1.4288051e-11
  +9.6000000e+01   +9.7500000e+01   +3.4613413e-09   +1.4428721e-11
  +9.7500000e+01   +9.9000000e+01   +3.5513107e-09   +1.4639288e-11
  +9.9000000e+01   +1.0050000e+02   +3.6399898e-09   +1.4798808e-11
  +1.0050000e+02   +1.0200000e+02   +3.7330096e-09   +1.4922600e-11
  +1.0200000e+02   +1.0350000e+02   +3.8196244e-09   +1.5066653e-11
  +1.0350000e+02   +1.0500000e+02   +3.8978590e-09   +1.5173403e-11
  +1.0500000e+02   +1.0650000e+02   +4.0078873e-09   +1.5238537e-11
  +1.0650000e+02   +1.0800000e+02   +4.1098659e-09   +1.5400100e-11
  +1.0800000e+02   +1.0950000e+02   +4.2216599e-09   +1.5580111e-11
  +1.0950000e+02   +1.1100000e+02   +4.3030694e-09   +1.5774308e-11
  +1.1100000e+02   +1.1250000e+02   +4.4147888e-09   +1.5939517e-11
  +1.1250000e+02   +1.1400000e+02   +4.5435429e-09   +1.6091514e-11
  +1.1400000e+02   +1.1550000e+02   +4.6293024e-09   +1.6488824e-11
  +1.1550000e+02   +1.1700000e+02   +4.7713827e-09   +1.6690114e-11
  +1.1700000e+02   +1.1850000e+02   +4.9004220e-09   +1.6864192e-11
  +1.1850000e+02   +1.2000000e+02   +5.0219266e-09   +1.7213735e-11
  +1.2000000e+02   +1.2150000e+02   +5.2020246e-09   +1.7553072e-11
  +1.2150000e+02   +1.2300000e+02   +5.3398193e-09   +1.7823999e-11
  +1.2300000e+02   +1.2450000e+02   +5.4840819e-09   +1.8056391e-11
  +1.2450000e+02   +1.2600000e+02   +5.7546174e-09   +1.8297050e-11
  +1.2600000e+02   +1.2750000e+02   +5.8904797e-09   +1.8505640e-11
  +1.2750000e+02   +1.2900000e+02   +6.1559518e-09   +1.8677868e-11
  +1.2900000e+02   +1.3050000e+02   +6.3898585e-09   +1.9049457e-11
  +1.3050000e+02   +1.3200000e+02   +6.6724980e-09   +1.9749469e-11
  +1.3200000e+02   +1.3350000e+02   +6.9288243e-09   +2.0186541e-11
  +1.3350000e+02   +1.3500000e+02   +7.3133190e-09   +2.0644460e-11
  +1.3500000e+02   +1.3650000e+02   +7.7007149e-09   +2.1097172e-11
  +1.3650000e+02   +1.3800000e+02   +8.2067931e-09   +2.1594892e-11
  +1.3800000e+02   +1.3950000e+02   +8.7079331e-09   +2.2287185e-11
  +1.3950000e+02   +1.4100000e+02   +9.3702442e-09   +2.3138669e-11
  +1.4100000e+02   +1.4250000e+02   +1.0192347e-08   +2.4045597e-11
  +1.4250000e+02   +1.4400000e+02   +1.1294481e-08   +2.5296004e-11
  +1.4400000e+02   +1.4550000e+02   +1.2846891e-08   +2.6770111e-11
  +1.4550000e+02   +1.4700000e+02   +1.5356261e-08   +2.9433857e-11
  +1.4700000e+02   +1.4850000e+02   +1.9941908e-08   +3.3349206e-11
  +1.4850000e+02   +1.5000000e+02   +4.8205178e-08   +5.1582152e-11
<\histogram>


<histogram> 100 "pT 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   -4.9789453e+00   +2.9250018e-01
  +4.5000000e+00   +6.0000000e+00   +3.7614095e-01   +2.0369269e-02
  +6.0000000e+00   +7.5000000e+00   +1.1307075e+00   +2.3925076e-02
  +7.5000000e+00   +9.0000000e+00   +1.5476270e+00   +2.6885845e-02
  +9.0000000e+00   +1.0500000e+01   +1.7045901e+00   +2.6482337e-02
  +1.0500000e+01   +1.2000000e+01   +1.7199389e+00   +2.4673761e-02
  +1.2000000e+01   +1.3500000e+01   +1.7198496e+00   +3.1482167e-02
  +1.3500000e+01   +1.5000000e+01   +1.7477191e+00   +3.3827020e-02
  +1.5000000e+01   +1.6500000e+01   +1.6720513e+00   +3.0973816e-02
  +1.6500000e+01   +1.8000000e+01   +1.5565344e+00   +2.7626193e-02
  +1.8000000e+01   +1.9500000e+01   +1.4121815e+00   +2.4374031e-02
  +1.9500000e+01   +2.1000000e+01   +1.2989140e+00   +2.1799196e-02
  +2.1000000e+01   +2.2500000e+01   +1.1816019e+00   +2.3434004e-02
  +2.2500000e+01   +2.4000000e+01   +1.1106635e+00   +2.1895527e-02
  +2.4000000e+01   +2.5500000e+01   +1.0693667e+00   +2.0360763e-02
  +2.5500000e+01   +2.7000000e+01   +1.0755333e+00   +2.0171253e-02
  +2.7000000e+01   +2.8500000e+01   +1.0376666e+00   +1.8783356e-02
  +2.8500000e+01   +3.0000000e+01   +1.0372532e+00   +1.8462899e-02
  +3.0000000e+01   +3.1500000e+01   +1.0019370e+00   +1.7222158e-02
  +3.1500000e+01   +3.3000000e+01   +1.0101275e+00   +1.6973473e-02
  +3.3000000e+01   +3.4500000e+01   +1.0086405e+00   +1.6608593e-02
  +3.4500000e+01   +3.6000000e+01   +9.9665732e-01   +1.6238730e-02
  +3.6000000e+01   +3.7500000e+01   +1.0073567e+00   +1.6801792e-02
  +3.7500000e+01   +3.9000000e+01   +9.9971680e-01   +1.6331357e-02
  +3.9000000e+01   +4.0500000e+01   +9.9247020e-01   +1.5797271e-02
  +4.0500000e+01   +4.2000000e+01   +1.0218189e+00   +1.6082839e-02
  +4.2000000e+01   +4.3500000e+01   +9.9394060e-01   +1.5376386e-02
  +4.3500000e+01   +4.5000000e+01   +1.0060389e+00   +1.5382300e-02
  +4.5000000e+01   +4.6500000e+01   +1.0017948e+00   +1.4963055e-02
  +4.6500000e+01   +4.8000000e+01   +9.9566227e-01   +1.4654469e-02
  +4.8000000e+01   +4.9500000e+01   +1.0072846e+00   +1.4666441e-02
  +4.9500000e+01   +5.1000000e+01   +9.9068270e-01   +1.4251364e-02
  +5.1000000e+01   +5.2500000e+01   +1.0044126e+00   +1.4148054e-02
  +5.2500000e+01   +5.4000000e+01   +9.9023885e-01   +1.3741525e-02
  +5.4000000e+01   +5.5500000e+01   +1.0120577e+00   +1.3770420e-02
  +5.5500000e+01   +5.7000000e+01   +1.0007444e+00   +1.3384335e-02
  +5.7000000e+01   +5.8500000e+01   +1.0032395e+00   +1.3180055e-02
  +5.8500000e+01   +6.0000000e+01   +9.9266334e-01   +1.2843863e-02
  +6.0000000e+01   +6.1500000e+01   +9.9270679e-01   +1.2681736e-02
  +6.1500000e+01   +6.3000000e+01   +9.9327630e-01   +1.2498777e-02
  +6.3000000e+01   +6.4500000e+01   +9.9779762e-01   +1.2418559e-02
  +6.4500000e+01   +6.6000000e+01   +1.0116226e+00   +1.2414221e-02
  +6.6000000e+01   +6.7500000e+01   +9.9399334e-01   +1.2021853e-02
  +6.7500000e+01   +6.9000000e+01   +9.8882296e-01   +1.1837756e-02
  +6.9000000e+01   +7.0500000e+01   +1.0023218e+00   +1.1882804e-02
  +7.0500000e+01   +7.2000000e+01   +1.0019231e+00   +1.1686791e-02
  +7.2000000e+01   +7.3500000e+01   +1.0079414e+00   +1.1633575e-02
  +7.3500000e+01   +7.5000000e+01   +9.9047101e-01   +1.1368094e-02
  +7.5000000e+01   +7.6500000e+01   +1.0083047e+00   +1.1467438e-02
  +7.6500000e+01   +7.8000000e+01   +1.0031208e+00   +1.1304245e-02
  +7.8000000e+01   +7.9500000e+01   +1.0042163e+00   +1.1152675e-02
  +7.9500000e+01   +8.1000000e+01   +9.9668772e-01   +1.0934904e-02
  +8.1000000e+01   +8.2500000e+01   +9.9864744e-01   +1.0885983e-02
  +8.2500000e+01   +8.4000000e+01   +1.0004739e+00   +1.0761891e-02
  +8.4000000e+01   +8.5500000e+01   +1.0051442e+00   +1.0750191e-02
  +8.5500000e+01   +8.7000000e+01   +9.9096727e-01   +1.0445697e-02
  +8.7000000e+01   +8.8500000e+01   +1.0028514e+00   +1.0446976e-02
  +8.8500000e+01   +9.0000000e+01   +9.8573788e-01   +1.0155306e-02
  +9.0000000e+01   +9.1500000e+01   +1.0156095e+00   +1.0377383e-02
  +9.1500000e+01   +9.3000000e+01   +1.0033103e+00   +1.0159086e-02
  +9.3000000e+01   +9.4500000e+01   +9.9570011e-01   +9.9752043e-03
  +9.4500000e+01   +9.6000000e+01   +9.9717178e-01   +9.8864901e-03
  +9.6000000e+01   +9.7500000e+01   +9.9163121e-01   +9.7482572e-03
  +9.7500000e+01   +9.9000000e+01   +1.0008400e+00   +9.7753554e-03
  +9.9000000e+01   +1.0050000e+02   +1.0003968e+00   +9.6617716e-03
  +1.0050000e+02   +1.0200000e+02   +1.0015829e+00   +9.5327033e-03
  +1.0200000e+02   +1.0350000e+02   +1.0023922e+00   +9.4806185e-03
  +1.0350000e+02   +1.0500000e+02   +1.0002197e+00   +9.3683350e-03
  +1.0500000e+02   +1.0650000e+02   +1.0014358e+00   +9.2593754e-03
  +1.0650000e+02   +1.0800000e+02   +1.0063014e+00   +9.1902325e-03
  +1.0800000e+02   +1.0950000e+02   +1.0096339e+00   +9.1515864e-03
  +1.0950000e+02   +1.1100000e+02   +1.0002835e+00   +8.9751612e-03
  +1.1100000e+02   +1.1250000e+02   +1.0030773e+00   +8.8970139e-03
  +1.1250000e+02   +1.1400000e+02   +1.0057765e+00   +8.8146584e-03
  +1.1400000e+02   +1.1550000e+02   +9.9832511e-01   +8.6947985e-03
  +1.1550000e+02   +1.1700000e+02   +1.0018912e+00   +8.6419335e-03
  +1.1700000e+02   +1.1850000e+02   +1.0001325e+00   +8.4886627e-03
  +1.1850000e+02   +1.2000000e+02   +9.9803026e-01   +8.4100088e-03
  +1.2000000e+02   +1.2150000e+02   +9.9917669e-01   +8.3180920e-03
  +1.2150000e+02   +1.2300000e+02   +9.9856051e-01   +8.1983122e-03
  +1.2300000e+02   +1.2450000e+02   +9.9120901e-01   +8.0702076e-03
  +1.2450000e+02   +1.2600000e+02   +1.0061065e+00   +8.0836210e-03
  +1.2600000e+02   +1.2750000e+02   +9.9638669e-01   +7.8779785e-03
  +1.2750000e+02   +1.2900000e+02   +1.0041502e+00   +7.8302110e-03
  +1.2900000e+02   +1.3050000e+02   +1.0001167e+00   +7.7046787e-03
  +1.3050000e+02   +1.3200000e+02   +1.0047540e+00   +7.6160569e-03
  +1.3200000e+02   +1.3350000e+02   +9.9303173e-01   +7.4262952e-03
  +1.3350000e+02   +1.3500000e+02   +1.0021153e+00   +7.3664089e-03
  +1.3500000e+02   +1.3650000e+02   +9.9843622e-01   +7.1924831e-03
  +1.3650000e+02   +1.3800000e+02   +1.0061125e+00   +7.1343909e-03
  +1.3800000e+02   +1.3950000e+02   +9.9861916e-01   +6.9047206e-03
  +1.3950000e+02   +1.4100000e+02   +1.0012631e+00   +6.8002463e-03
  +1.4100000e+02   +1.4250000e+02   +9.9721909e-01   +6.5260445e-03
  +1.4250000e+02   +1.4400000e+02   +9.9705865e-01   +6.3128629e-03
  +1.4400000e+02   +1.4550000e+02   +9.9866069e-01   +6.0653583e-03
  +1.4550000e+02   +1.4700000e+02   +1.0048101e+00   +5.9468750e-03
  +1.4700000e+02   +1.4850000e+02   +9.9856379e-01   +5.6064942e-03
  +1.4850000e+02   +1.5000000e+02   +1.0004244e+00   +4.0237727e-03
<\histogram>


<histogram> 100 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +4.6224050e-09   +2.9172880e-11
  -9.8000000e-01   -9.6000000e-01   +4.6116490e-09   +3.4007100e-11
  -9.6000000e-01   -9.4000000e-01   +4.5660930e-09   +3.5515390e-11
  -9.4000000e-01   -9.2000000e-01   +4.4997350e-09   +3.4672570e-11
  -9.2000000e-01   -9.0000000e-01   +4.4587310e-09   +3.4348490e-11
  -9.0000000e-01   -8.8000000e-01   +4.4060610e-09   +3.4099850e-11
  -8.8000000e-01   -8.6000000e-01   +4.3512210e-09   +3.4107080e-11
  -8.6000000e-01   -8.4000000e-01   +4.3162180e-09   +3.3971790e-11
  -8.4000000e-01   -8.2000000e-01   +4.2706680e-09   +3.4148360e-11
  -8.2000000e-01   -8.0000000e-01   +4.2229640e-09   +3.3896330e-11
  -8.0000000e-01   -7.8000000e-01   +4.1635190e-09   +3.3808830e-11
  -7.8000000e-01   -7.6000000e-01   +4.1443840e-09   +3.3794130e-11
  -7.6000000e-01   -7.4000000e-01   +4.0852280e-09   +3.3642140e-11
  -7.4000000e-01   -7.2000000e-01   +4.0558230e-09   +3.3745110e-11
  -7.2000000e-01   -7.0000000e-01   +4.0146860e-09   +3.3635110e-11
  -7.0000000e-01   -6.8000000e-01   +3.9861050e-09   +3.3792190e-11
  -6.8000000e-01   -6.6000000e-01   +3.9469340e-09   +3.3632810e-11
  -6.6000000e-01   -6.4000000e-01   +3.9105240e-09   +3.3882590e-11
  -6.4000000e-01   -6.2000000e-01   +3.8922610e-09   +3.3836810e-11
  -6.2000000e-01   -6.0000000e-01   +3.8429220e-09   +3.3896110e-11
  -6.0000000e-01   -5.8000000e-01   +3.8207060e-09   +3.3839300e-11
  -5.8000000e-01   -5.6000000e-01   +3.8046460e-09   +3.4154490e-11
  -5.6000000e-01   -5.4000000e-01   +3.7560560e-09   +3.4190960e-11
  -5.4000000e-01   -5.2000000e-01   +3.7295960e-09   +3.4197880e-11
  -5.2000000e-01   -5.0000000e-01   +3.7217610e-09   +3.4553830e-11
  -5.0000000e-01   -4.8000000e-01   +3.6883190e-09   +3.4287690e-11
  -4.8000000e-01   -4.6000000e-01   +3.6596780e-09   +3.4973680e-11
  -4.6000000e-01   -4.4000000e-01   +3.6401810e-09   +3.4795870e-11
  -4.4000000e-01   -4.2000000e-01   +3.6312040e-09   +3.5236510e-11
  -4.2000000e-01   -4.0000000e-01   +3.6068880e-09   +3.5597720e-11
  -4.0000000e-01   -3.8000000e-01   +3.5840910e-09   +3.5393400e-11
  -3.8000000e-01   -3.6000000e-01   +3.5705820e-09   +3.6554110e-11
  -3.6000000e-01   -3.4000000e-01   +3.5438820e-09   +3.6555070e-11
  -3.4000000e-01   -3.2000000e-01   +3.5401210e-09   +3.6452340e-11
  -3.2000000e-01   -3.0000000e-01   +3.5149210e-09   +3.7283530e-11
  -3.0000000e-01   -2.8000000e-01   +3.5087690e-09   +3.7210270e-11
  -2.8000000e-01   -2.6000000e-01   +3.4931190e-09   +3.7058900e-11
  -2.6000000e-01   -2.4000000e-01   +3.4745630e-09   +3.9949290e-11
  -2.4000000e-01   -2.2000000e-01   +3.4786690e-09   +4.0197980e-11
  -2.2000000e-01   -2.0000000e-01   +3.4654420e-09   +4.0063840e-11
  -2.0000000e-01   -1.8000000e-01   +3.4374250e-09   +4.1873380e-11
  -1.8000000e-01   -1.6000000e-01   +3.4429620e-09   +4.6817210e-11
  -1.6000000e-01   -1.4000000e-01   +3.4467250e-09   +4.6794920e-11
  -1.4000000e-01   -1.2000000e-01   +3.4113370e-09   +4.6512080e-11
  -1.2000000e-01   -1.0000000e-01   +3.4219770e-09   +4.6549080e-11
  -1.0000000e-01   -8.0000000e-02   +3.4245830e-09   +4.7852140e-11
  -8.0000000e-02   -6.0000000e-02   +3.4462140e-09   +5.1781200e-11
  -6.0000000e-02   -4.0000000e-02   +3.4078620e-09   +5.1472960e-11
  -4.0000000e-02   -2.0000000e-02   +3.4015830e-09   +5.1413260e-11
  -2.0000000e-02   +0.0000000e+00   +3.4028890e-09   +5.1415360e-11
  +0.0000000e+00   +2.0000000e-02   +3.4245180e-09   +5.1577650e-11
  +2.0000000e-02   +4.0000000e-02   +3.3826510e-09   +5.1133570e-11
  +4.0000000e-02   +6.0000000e-02   +3.4290170e-09   +4.9297400e-11
  +6.0000000e-02   +8.0000000e-02   +3.4083470e-09   +4.9168090e-11
  +8.0000000e-02   +1.0000000e-01   +3.4464990e-09   +4.9467020e-11
  +1.0000000e-01   +1.2000000e-01   +3.3829170e-09   +4.9041710e-11
  +1.2000000e-01   +1.4000000e-01   +3.4389820e-09   +4.9486680e-11
  +1.4000000e-01   +1.6000000e-01   +3.4210050e-09   +4.6433780e-11
  +1.6000000e-01   +1.8000000e-01   +3.4554340e-09   +4.2217970e-11
  +1.8000000e-01   +2.0000000e-01   +3.4594290e-09   +4.2292030e-11
  +2.0000000e-01   +2.2000000e-01   +3.4680020e-09   +4.2399990e-11
  +2.2000000e-01   +2.4000000e-01   +3.4569520e-09   +4.0815110e-11
  +2.4000000e-01   +2.6000000e-01   +3.4947190e-09   +3.8020350e-11
  +2.6000000e-01   +2.8000000e-01   +3.4783750e-09   +3.7995740e-11
  +2.8000000e-01   +3.0000000e-01   +3.5067960e-09   +3.8002040e-11
  +3.0000000e-01   +3.2000000e-01   +3.5221840e-09   +3.6573270e-11
  +3.2000000e-01   +3.4000000e-01   +3.5306950e-09   +3.6693340e-11
  +3.4000000e-01   +3.6000000e-01   +3.5475660e-09   +3.6612970e-11
  +3.6000000e-01   +3.8000000e-01   +3.5750770e-09   +3.5773110e-11
  +3.8000000e-01   +4.0000000e-01   +3.5877380e-09   +3.5925000e-11
  +4.0000000e-01   +4.2000000e-01   +3.5973580e-09   +3.5481170e-11
  +4.2000000e-01   +4.4000000e-01   +3.6264770e-09   +3.5043100e-11
  +4.4000000e-01   +4.6000000e-01   +3.6491100e-09   +3.5253570e-11
  +4.6000000e-01   +4.8000000e-01   +3.6654180e-09   +3.4463120e-11
  +4.8000000e-01   +5.0000000e-01   +3.6912700e-09   +3.4620090e-11
  +5.0000000e-01   +5.2000000e-01   +3.7088320e-09   +3.4334600e-11
  +5.2000000e-01   +5.4000000e-01   +3.7471740e-09   +3.4212290e-11
  +5.4000000e-01   +5.6000000e-01   +3.7551730e-09   +3.4152600e-11
  +5.6000000e-01   +5.8000000e-01   +3.7914280e-09   +3.3849210e-11
  +5.8000000e-01   +6.0000000e-01   +3.8269400e-09   +3.4065250e-11
  +6.0000000e-01   +6.2000000e-01   +3.8419670e-09   +3.3672960e-11
  +6.2000000e-01   +6.4000000e-01   +3.8792350e-09   +3.3958250e-11
  +6.4000000e-01   +6.6000000e-01   +3.9245470e-09   +3.3702420e-11
  +6.6000000e-01   +6.8000000e-01   +3.9453330e-09   +3.3926200e-11
  +6.8000000e-01   +7.0000000e-01   +3.9819200e-09   +3.3652350e-11
  +7.0000000e-01   +7.2000000e-01   +4.0174270e-09   +3.3909990e-11
  +7.2000000e-01   +7.4000000e-01   +4.0529780e-09   +3.3666550e-11
  +7.4000000e-01   +7.6000000e-01   +4.0915330e-09   +3.3867980e-11
  +7.6000000e-01   +7.8000000e-01   +4.1400250e-09   +3.3756320e-11
  +7.8000000e-01   +8.0000000e-01   +4.1627980e-09   +3.3805830e-11
  +8.0000000e-01   +8.2000000e-01   +4.2297130e-09   +3.3916400e-11
  +8.2000000e-01   +8.4000000e-01   +4.2615180e-09   +3.3889600e-11
  +8.4000000e-01   +8.6000000e-01   +4.3070320e-09   +3.4065520e-11
  +8.6000000e-01   +8.8000000e-01   +4.3651260e-09   +3.3980550e-11
  +8.8000000e-01   +9.0000000e-01   +4.3935270e-09   +3.4133890e-11
  +9.0000000e-01   +9.2000000e-01   +4.4598010e-09   +3.4305830e-11
  +9.2000000e-01   +9.4000000e-01   +4.5102160e-09   +3.4938640e-11
  +9.4000000e-01   +9.6000000e-01   +4.5581900e-09   +3.5389840e-11
  +9.6000000e-01   +9.8000000e-01   +4.6250940e-09   +3.4892520e-11
  +9.8000000e-01   +1.0000000e+00   +4.6142630e-09   +2.8051630e-11
<\histogram>


<histogram> 100 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +5.5728775e-09   +2.0499638e-11
  -9.8000000e-01   -9.6000000e-01   +4.6415441e-09   +1.0926285e-11
  -9.6000000e-01   -9.4000000e-01   +4.5586321e-09   +1.1111875e-11
  -9.4000000e-01   -9.2000000e-01   +4.5140050e-09   +1.1473623e-11
  -9.2000000e-01   -9.0000000e-01   +4.4455702e-09   +1.1306179e-11
  -9.0000000e-01   -8.8000000e-01   +4.3912773e-09   +1.1306293e-11
  -8.8000000e-01   -8.6000000e-01   +4.3628108e-09   +1.1376024e-11
  -8.6000000e-01   -8.4000000e-01   +4.3182551e-09   +1.1441138e-11
  -8.4000000e-01   -8.2000000e-01   +4.2640105e-09   +1.1297246e-11
  -8.2000000e-01   -8.0000000e-01   +4.2025911e-09   +1.1132035e-11
  -8.0000000e-01   -7.8000000e-01   +4.1950265e-09   +1.1024398e-11
  -7.8000000e-01   -7.6000000e-01   +4.1159295e-09   +1.1130922e-11
  -7.6000000e-01   -7.4000000e-01   +4.0858211e-09   +1.1097309e-11
  -7.4000000e-01   -7.2000000e-01   +4.0745607e-09   +1.0993179e-11
  -7.2000000e-01   -7.0000000e-01   +4.0213580e-09   +1.0818188e-11
  -7.0000000e-01   -6.8000000e-01   +4.0078566e-09   +1.0747888e-11
  -6.8000000e-01   -6.6000000e-01   +3.9560186e-09   +1.0678926e-11
  -6.6000000e-01   -6.4000000e-01   +3.9196257e-09   +1.0649696e-11
  -6.4000000e-01   -6.2000000e-01   +3.8926200e-09   +1.0648143e-11
  -6.2000000e-01   -6.0000000e-01   +3.8371241e-09   +1.0611951e-11
  -6.0000000e-01   -5.8000000e-01   +3.8269763e-09   +1.0649753e-11
  -5.8000000e-01   -5.6000000e-01   +3.7616816e-09   +1.0589343e-11
  -5.6000000e-01   -5.4000000e-01   +3.7888492e-09   +1.0497294e-11
  -5.4000000e-01   -5.2000000e-01   +3.7247286e-09   +1.0377313e-11
  -5.2000000e-01   -5.0000000e-01   +3.7247182e-09   +1.0238367e-11
  -5.0000000e-01   -4.8000000e-01   +3.6935991e-09   +1.0366115e-11
  -4.8000000e-01   -4.6000000e-01   +3.6553741e-09   +1.0358525e-11
  -4.6000000e-01   -4.4000000e-01   +3.6409870e-09   +1.0317016e-11
  -4.4000000e-01   -4.2000000e-01   +3.6271192e-09   +1.0241280e-11
  -4.2000000e-01   -4.0000000e-01   +3.6128682e-09   +1.0173965e-11
  -4.0000000e-01   -3.8000000e-01   +3.5913299e-09   +1.0075076e-11
  -3.8000000e-01   -3.6000000e-01   +3.5644772e-09   +1.0114162e-11
  -3.6000000e-01   -3.4000000e-01   +3.5519254e-09   +1.0065516e-11
  -3.4000000e-01   -3.2000000e-01   +3.5191075e-09   +1.0009893e-11
  -3.2000000e-01   -3.0000000e-01   +3.5184637e-09   +9.9744370e-12
  -3.0000000e-01   -2.8000000e-01   +3.4999298e-09   +9.9445368e-12
  -2.8000000e-01   -2.6000000e-01   +3.4875037e-09   +9.8517546e-12
  -2.6000000e-01   -2.4000000e-01   +3.4719032e-09   +9.8745209e-12
  -2.4000000e-01   -2.2000000e-01   +3.4745948e-09   +9.9148399e-12
  -2.2000000e-01   -2.0000000e-01   +3.4943058e-09   +9.8973277e-12
  -2.0000000e-01   -1.8000000e-01   +3.4519370e-09   +9.8468533e-12
  -1.8000000e-01   -1.6000000e-01   +3.4357110e-09   +9.7839489e-12
  -1.6000000e-01   -1.4000000e-01   +3.4396215e-09   +9.7632639e-12
  -1.4000000e-01   -1.2000000e-01   +3.4131551e-09   +9.7216109e-12
  -1.2000000e-01   -1.0000000e-01   +3.4040724e-09   +9.6822516e-12
  -1.0000000e-01   -8.0000000e-02   +3.4227369e-09   +9.6795000e-12
  -8.0000000e-02   -6.0000000e-02   +3.4150793e-09   +9.7383408e-12
  -6.0000000e-02   -4.0000000e-02   +3.4288527e-09   +9.7156516e-12
  -4.0000000e-02   -2.0000000e-02   +3.4073133e-09   +9.7126550e-12
  -2.0000000e-02   +0.0000000e+00   +3.4280701e-09   +9.7256245e-12
  +0.0000000e+00   +2.0000000e-02   +3.4280701e-09   +9.7256245e-12
  +2.0000000e-02   +4.0000000e-02   +3.4073133e-09   +9.7126550e-12
  +4.0000000e-02   +6.0000000e-02   +3.4288527e-09   +9.7156516e-12
  +6.0000000e-02   +8.0000000e-02   +3.4150793e-09   +9.7383408e-12
  +8.0000000e-02   +1.0000000e-01   +3.4227369e-09   +9.6795000e-12
  +1.0000000e-01   +1.2000000e-01   +3.4040724e-09   +9.6822516e-12
  +1.2000000e-01   +1.4000000e-01   +3.4131551e-09   +9.7216109e-12
  +1.4000000e-01   +1.6000000e-01   +3.4396215e-09   +9.7632639e-12
  +1.6000000e-01   +1.8000000e-01   +3.4357110e-09   +9.7839489e-12
  +1.8000000e-01   +2.0000000e-01   +3.4519370e-09   +9.8468533e-12
  +2.0000000e-01   +2.2000000e-01   +3.4943058e-09   +9.8973277e-12
  +2.2000000e-01   +2.4000000e-01   +3.4745948e-09   +9.9148399e-12
  +2.4000000e-01   +2.6000000e-01   +3.4719032e-09   +9.8745209e-12
  +2.6000000e-01   +2.8000000e-01   +3.4875037e-09   +9.8517546e-12
  +2.8000000e-01   +3.0000000e-01   +3.4999298e-09   +9.9445368e-12
  +3.0000000e-01   +3.2000000e-01   +3.5184637e-09   +9.9744370e-12
  +3.2000000e-01   +3.4000000e-01   +3.5191075e-09   +1.0009893e-11
  +3.4000000e-01   +3.6000000e-01   +3.5519254e-09   +1.0065516e-11
  +3.6000000e-01   +3.8000000e-01   +3.5644772e-09   +1.0114162e-11
  +3.8000000e-01   +4.0000000e-01   +3.5913299e-09   +1.0075076e-11
  +4.0000000e-01   +4.2000000e-01   +3.6128682e-09   +1.0173965e-11
  +4.2000000e-01   +4.4000000e-01   +3.6271192e-09   +1.0241280e-11
  +4.4000000e-01   +4.6000000e-01   +3.6409870e-09   +1.0317016e-11
  +4.6000000e-01   +4.8000000e-01   +3.6553741e-09   +1.0358525e-11
  +4.8000000e-01   +5.0000000e-01   +3.6935991e-09   +1.0366115e-11
  +5.0000000e-01   +5.2000000e-01   +3.7247182e-09   +1.0238367e-11
  +5.2000000e-01   +5.4000000e-01   +3.7247286e-09   +1.0377313e-11
  +5.4000000e-01   +5.6000000e-01   +3.7888492e-09   +1.0497294e-11
  +5.6000000e-01   +5.8000000e-01   +3.7616816e-09   +1.0589343e-11
  +5.8000000e-01   +6.0000000e-01   +3.8269763e-09   +1.0649753e-11
  +6.0000000e-01   +6.2000000e-01   +3.8371241e-09   +1.0611951e-11
  +6.2000000e-01   +6.4000000e-01   +3.8926200e-09   +1.0648143e-11
  +6.4000000e-01   +6.6000000e-01   +3.9196257e-09   +1.0649696e-11
  +6.6000000e-01   +6.8000000e-01   +3.9560186e-09   +1.0678926e-11
  +6.8000000e-01   +7.0000000e-01   +4.0078566e-09   +1.0747888e-11
  +7.0000000e-01   +7.2000000e-01   +4.0213580e-09   +1.0818188e-11
  +7.2000000e-01   +7.4000000e-01   +4.0745607e-09   +1.0993179e-11
  +7.4000000e-01   +7.6000000e-01   +4.0858211e-09   +1.1097309e-11
  +7.6000000e-01   +7.8000000e-01   +4.1159295e-09   +1.1130922e-11
  +7.8000000e-01   +8.0000000e-01   +4.1950265e-09   +1.1024398e-11
  +8.0000000e-01   +8.2000000e-01   +4.2025911e-09   +1.1132035e-11
  +8.2000000e-01   +8.4000000e-01   +4.2640105e-09   +1.1297246e-11
  +8.4000000e-01   +8.6000000e-01   +4.3182551e-09   +1.1441138e-11
  +8.6000000e-01   +8.8000000e-01   +4.3628108e-09   +1.1376024e-11
  +8.8000000e-01   +9.0000000e-01   +4.3912773e-09   +1.1306293e-11
  +9.0000000e-01   +9.2000000e-01   +4.4455702e-09   +1.1306179e-11
  +9.2000000e-01   +9.4000000e-01   +4.5140050e-09   +1.1473623e-11
  +9.4000000e-01   +9.6000000e-01   +4.5586321e-09   +1.1111875e-11
  +9.6000000e-01   +9.8000000e-01   +4.6415441e-09   +1.0926285e-11
  +9.8000000e-01   +1.0000000e+00   +5.5728775e-09   +2.0499638e-11
<\histogram>


<histogram> 100 "cosTheta 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +1.2056229e+00   +8.8070107e-03
  -9.8000000e-01   -9.6000000e-01   +1.0064825e+00   +7.7909707e-03
  -9.6000000e-01   -9.4000000e-01   +9.9836602e-01   +8.1377548e-03
  -9.4000000e-01   -9.2000000e-01   +1.0031713e+00   +8.1396036e-03
  -9.2000000e-01   -9.0000000e-01   +9.9704831e-01   +8.0886541e-03
  -9.0000000e-01   -8.8000000e-01   +9.9664469e-01   +8.1289805e-03
  -8.8000000e-01   -8.6000000e-01   +1.0026636e+00   +8.2828299e-03
  -8.6000000e-01   -8.4000000e-01   +1.0004720e+00   +8.3086264e-03
  -8.4000000e-01   -8.2000000e-01   +9.9844111e-01   +8.4104027e-03
  -8.2000000e-01   -8.0000000e-01   +9.9517569e-01   +8.4116666e-03
  -8.0000000e-01   -7.8000000e-01   +1.0075675e+00   +8.5995009e-03
  -7.8000000e-01   -7.6000000e-01   +9.9313420e-01   +8.5319693e-03
  -7.6000000e-01   -7.4000000e-01   +1.0001452e+00   +8.6726677e-03
  -7.4000000e-01   -7.2000000e-01   +1.0046200e+00   +8.7870852e-03
  -7.2000000e-01   -7.0000000e-01   +1.0016619e+00   +8.8139567e-03
  -7.0000000e-01   -6.8000000e-01   +1.0054569e+00   +8.9400598e-03
  -6.8000000e-01   -6.6000000e-01   +1.0023017e+00   +8.9591712e-03
  -6.6000000e-01   -6.4000000e-01   +1.0023275e+00   +9.1016142e-03
  -6.4000000e-01   -6.2000000e-01   +1.0000922e+00   +9.1144145e-03
  -6.2000000e-01   -6.0000000e-01   +9.9849128e-01   +9.2298626e-03
  -6.0000000e-01   -5.8000000e-01   +1.0016411e+00   +9.2989460e-03
  -5.8000000e-01   -5.6000000e-01   +9.8870739e-01   +9.3018361e-03
  -5.6000000e-01   -5.4000000e-01   +1.0087308e+00   +9.5982560e-03
  -5.4000000e-01   -5.2000000e-01   +9.9869493e-01   +9.5707418e-03
  -5.2000000e-01   -5.0000000e-01   +1.0007946e+00   +9.6903247e-03
  -5.0000000e-01   -4.8000000e-01   +1.0014316e+00   +9.7245931e-03
  -4.8000000e-01   -4.6000000e-01   +9.9882397e-01   +9.9560671e-03
  -4.6000000e-01   -4.4000000e-01   +1.0002214e+00   +9.9721815e-03
  -4.4000000e-01   -4.2000000e-01   +9.9887508e-01   +1.0094878e-02
  -4.2000000e-01   -4.0000000e-01   +1.0016580e+00   +1.0280279e-02
  -4.0000000e-01   -3.8000000e-01   +1.0020197e+00   +1.0286629e-02
  -3.8000000e-01   -3.6000000e-01   +9.9829025e-01   +1.0605364e-02
  -3.6000000e-01   -3.4000000e-01   +1.0022697e+00   +1.0721444e-02
  -3.4000000e-01   -3.2000000e-01   +9.9406419e-01   +1.0619164e-02
  -3.2000000e-01   -3.0000000e-01   +1.0010079e+00   +1.0990575e-02
  -3.0000000e-01   -2.8000000e-01   +9.9748083e-01   +1.0951320e-02
  -2.8000000e-01   -2.6000000e-01   +9.9839247e-01   +1.0961114e-02
  -2.6000000e-01   -2.4000000e-01   +9.9923449e-01   +1.1835124e-02
  -2.4000000e-01   -2.2000000e-01   +9.9882880e-01   +1.1888733e-02
  -2.2000000e-01   -2.0000000e-01   +1.0083290e+00   +1.2002013e-02
  -2.0000000e-01   -1.8000000e-01   +1.0042218e+00   +1.2563965e-02
  -1.8000000e-01   -1.6000000e-01   +9.9789396e-01   +1.3863676e-02
  -1.6000000e-01   -1.4000000e-01   +9.9793906e-01   +1.3841594e-02
  -1.4000000e-01   -1.2000000e-01   +1.0005330e+00   +1.3936311e-02
  -1.2000000e-01   -1.0000000e-01   +9.9476776e-01   +1.3824450e-02
  -1.0000000e-01   -8.0000000e-02   +9.9946093e-01   +1.4248749e-02
  -8.0000000e-02   -6.0000000e-02   +9.9096553e-01   +1.5155556e-02
  -6.0000000e-02   -4.0000000e-02   +1.0061595e+00   +1.5462317e-02
  -4.0000000e-02   -2.0000000e-02   +1.0016846e+00   +1.5406871e-02
  -2.0000000e-02   +0.0000000e+00   +1.0073999e+00   +1.5487135e-02
  +0.0000000e+00   +2.0000000e-02   +1.0010373e+00   +1.5342060e-02
  +2.0000000e-02   +4.0000000e-02   +1.0072908e+00   +1.5494990e-02
  +4.0000000e-02   +6.0000000e-02   +9.9995209e-01   +1.4652407e-02
  +6.0000000e-02   +8.0000000e-02   +1.0019752e+00   +1.4733970e-02
  +8.0000000e-02   +1.0000000e-01   +9.9310544e-01   +1.4527926e-02
  +1.0000000e-01   +1.2000000e-01   +1.0062536e+00   +1.4865652e-02
  +1.2000000e-01   +1.4000000e-01   +9.9248996e-01   +1.4558935e-02
  +1.4000000e-01   +1.6000000e-01   +1.0054418e+00   +1.3942221e-02
  +1.6000000e-01   +1.8000000e-01   +9.9429218e-01   +1.2473725e-02
  +1.8000000e-01   +2.0000000e-01   +9.9783432e-01   +1.2526351e-02
  +2.0000000e-01   +2.2000000e-01   +1.0075847e+00   +1.2645050e-02
  +2.2000000e-01   +2.4000000e-01   +1.0051036e+00   +1.2208603e-02
  +2.4000000e-01   +2.6000000e-01   +9.9347135e-01   +1.1171575e-02
  +2.6000000e-01   +2.8000000e-01   +1.0026244e+00   +1.1312383e-02
  +2.8000000e-01   +3.0000000e-01   +9.9804203e-01   +1.1181056e-02
  +3.0000000e-01   +3.2000000e-01   +9.9894375e-01   +1.0752348e-02
  +3.2000000e-01   +3.4000000e-01   +9.9671807e-01   +1.0739534e-02
  +3.4000000e-01   +3.6000000e-01   +1.0012288e+00   +1.0715726e-02
  +3.6000000e-01   +3.8000000e-01   +9.9703508e-01   +1.0369949e-02
  +3.8000000e-01   +4.0000000e-01   +1.0010012e+00   +1.0409249e-02
  +4.0000000e-01   +4.2000000e-01   +1.0043116e+00   +1.0301474e-02
  +4.2000000e-01   +4.4000000e-01   +1.0001771e+00   +1.0068972e-02
  +4.4000000e-01   +4.6000000e-01   +9.9777398e-01   +1.0045435e-02
  +4.6000000e-01   +4.8000000e-01   +9.9725982e-01   +9.7930876e-03
  +4.8000000e-01   +5.0000000e-01   +1.0006310e+00   +9.7959904e-03
  +5.0000000e-01   +5.2000000e-01   +1.0042833e+00   +9.6983535e-03
  +5.2000000e-01   +5.4000000e-01   +9.9401005e-01   +9.4886007e-03
  +5.4000000e-01   +5.6000000e-01   +1.0089679e+00   +9.5927191e-03
  +5.6000000e-01   +5.8000000e-01   +9.9215430e-01   +9.2876781e-03
  +5.8000000e-01   +6.0000000e-01   +1.0000095e+00   +9.3263711e-03
  +6.0000000e-01   +6.2000000e-01   +9.9873947e-01   +9.1789096e-03
  +6.2000000e-01   +6.4000000e-01   +1.0034504e+00   +9.2029437e-03
  +6.4000000e-01   +6.6000000e-01   +9.9874602e-01   +8.9958678e-03
  +6.6000000e-01   +6.8000000e-01   +1.0027084e+00   +9.0372267e-03
  +6.8000000e-01   +7.0000000e-01   +1.0065136e+00   +8.9243081e-03
  +7.0000000e-01   +7.2000000e-01   +1.0009785e+00   +8.8677257e-03
  +7.2000000e-01   +7.4000000e-01   +1.0053251e+00   +8.7803032e-03
  +7.4000000e-01   +7.6000000e-01   +9.9860397e-01   +8.6996249e-03
  +7.6000000e-01   +7.8000000e-01   +9.9417987e-01   +8.5404361e-03
  +7.8000000e-01   +8.0000000e-01   +1.0077420e+00   +8.6016479e-03
  +8.0000000e-01   +8.2000000e-01   +9.9358777e-01   +8.3906380e-03
  +8.2000000e-01   +8.4000000e-01   +1.0005849e+00   +8.3871065e-03
  +8.4000000e-01   +8.6000000e-01   +1.0026058e+00   +8.3629856e-03
  +8.6000000e-01   +8.8000000e-01   +9.9946961e-01   +8.2052924e-03
  +8.8000000e-01   +9.0000000e-01   +9.9948795e-01   +8.1804637e-03
  +9.0000000e-01   +9.2000000e-01   +9.9680910e-01   +8.0759105e-03
  +9.2000000e-01   +9.4000000e-01   +1.0008401e+00   +8.1597499e-03
  +9.4000000e-01   +9.6000000e-01   +1.0000970e+00   +8.1384490e-03
  +9.6000000e-01   +9.8000000e-01   +1.0035567e+00   +7.9310185e-03
  +9.8000000e-01   +1.0000000e+00   +1.2077503e+00   +8.5817750e-03
<\histogram>


<histogram> 100 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +2.2750330e-09   +1.4089500e-11
  +1.5000000e+01   +2.0000000e+01   +3.1971040e-09   +2.9681490e-11
  +2.0000000e+01   +2.5000000e+01   +4.0653970e-09   +6.7238880e-11
  +2.5000000e+01   +3.0000000e+01   +5.0449810e-09   +7.5632200e-11
  +3.0000000e+01   +3.5000000e+01   +5.8707900e-09   +8.1511710e-11
  +3.5000000e+01   +4.0000000e+01   +6.7702880e-09   +8.7452690e-11
  +4.0000000e+01   +4.5000000e+01   +7.6814870e-09   +9.3060200e-11
  +4.5000000e+01   +5.0000000e+01   +8.5776980e-09   +9.8145730e-11
  +5.0000000e+01   +5.5000000e+01   +9.4451740e-09   +1.0285320e-10
  +5.5000000e+01   +6.0000000e+01   +1.0356180e-08   +1.4208940e-10
  +6.0000000e+01   +6.5000000e+01   +1.1194520e-08   +1.5235940e-10
  +6.5000000e+01   +7.0000000e+01   +1.1934260e-08   +1.7825620e-10
  +7.0000000e+01   +7.5000000e+01   +1.2867040e-08   +1.9250910e-10
  +7.5000000e+01   +8.0000000e+01   +1.3984850e-08   +2.0011390e-10
  +8.0000000e+01   +8.5000000e+01   +1.4312480e-08   +2.0191180e-10
  +8.5000000e+01   +9.0000000e+01   +1.5321080e-08   +2.0829760e-10
  +9.0000000e+01   +9.5000000e+01   +1.6224320e-08   +2.1368550e-10
  +9.5000000e+01   +1.0000000e+02   +1.6973690e-08   +2.1785670e-10
  +1.0000000e+02   +1.0500000e+02   +1.7698110e-08   +2.2164270e-10
  +1.0500000e+02   +1.1000000e+02   +1.8531450e-08   +2.3213830e-10
  +1.1000000e+02   +1.1500000e+02   +1.9232800e-08   +2.4224930e-10
  +1.1500000e+02   +1.2000000e+02   +1.9892280e-08   +2.5290490e-10
  +1.2000000e+02   +1.2500000e+02   +2.0930440e-08   +2.5997960e-10
  +1.2500000e+02   +1.3000000e+02   +2.1420810e-08   +2.6194120e-10
  +1.3000000e+02   +1.3500000e+02   +2.2317050e-08   +2.6621730e-10
  +1.3500000e+02   +1.4000000e+02   +2.2951020e-08   +2.6876090e-10
  +1.4000000e+02   +1.4500000e+02   +2.3422320e-08   +2.7023590e-10
  +1.4500000e+02   +1.5000000e+02   +2.4330490e-08   +2.7464180e-10
  +1.5000000e+02   +1.5500000e+02   +2.4950790e-08   +2.7781650e-10
  +1.5500000e+02   +1.6000000e+02   +2.5365690e-08   +2.8013540e-10
  +1.6000000e+02   +1.6500000e+02   +2.6212070e-08   +2.8329770e-10
  +1.6500000e+02   +1.7000000e+02   +2.6941680e-08   +2.8569800e-10
  +1.7000000e+02   +1.7500000e+02   +2.7519180e-08   +2.8719370e-10
  +1.7500000e+02   +1.8000000e+02   +2.7977280e-08   +2.8835750e-10
  +1.8000000e+02   +1.8500000e+02   +2.8546210e-08   +2.9186870e-10
  +1.8500000e+02   +1.9000000e+02   +2.9150490e-08   +2.9554530e-10
  +1.9000000e+02   +1.9500000e+02   +2.9715520e-08   +2.9664620e-10
  +1.9500000e+02   +2.0000000e+02   +3.0291990e-08   +2.9770760e-10
  +2.0000000e+02   +2.0500000e+02   +3.0900670e-08   +2.9885240e-10
  +2.0500000e+02   +2.1000000e+02   +3.1338560e-08   +3.0393150e-10
  +2.1000000e+02   +2.1500000e+02   +3.1710310e-08   +3.0960510e-10
  +2.1500000e+02   +2.2000000e+02   +3.2392200e-08   +3.1190530e-10
  +2.2000000e+02   +2.2500000e+02   +3.3010230e-08   +3.1283490e-10
  +2.2500000e+02   +2.3000000e+02   +3.3279620e-08   +3.1201720e-10
  +2.3000000e+02   +2.3500000e+02   +3.3833330e-08   +3.1716430e-10
  +2.3500000e+02   +2.4000000e+02   +3.4267690e-08   +3.2393920e-10
  +2.4000000e+02   +2.4500000e+02   +3.4828820e-08   +3.2481100e-10
  +2.4500000e+02   +2.5000000e+02   +3.5149850e-08   +3.2402310e-10
  +2.5000000e+02   +2.5500000e+02   +3.5699230e-08   +3.2481380e-10
  +2.5500000e+02   +2.6000000e+02   +3.6054020e-08   +3.2994050e-10
  +2.6000000e+02   +2.6500000e+02   +3.6545850e-08   +3.3389860e-10
  +2.6500000e+02   +2.7000000e+02   +3.6885050e-08   +3.3299260e-10
  +2.7000000e+02   +2.7500000e+02   +3.7385180e-08   +3.3276990e-10
  +2.7500000e+02   +2.8000000e+02   +3.7704160e-08   +3.3605770e-10
  +2.8000000e+02   +2.8500000e+02   +3.8268480e-08   +3.4298860e-10
  +2.8500000e+02   +2.9000000e+02   +3.8478750e-08   +3.4224210e-10
  +2.9000000e+02   +2.9500000e+02   +3.9219580e-08   +3.4285140e-10
  +2.9500000e+02   +3.0000000e+02   +3.9363370e-08   +3.4362850e-10
  +3.0000000e+02   +3.0500000e+02   +3.9800190e-08   +3.4991890e-10
  +3.0500000e+02   +3.1000000e+02   +4.0384250e-08   +3.5204980e-10
  +3.1000000e+02   +3.1500000e+02   +4.0728860e-08   +3.5072370e-10
  +3.1500000e+02   +3.2000000e+02   +4.1001410e-08   +3.5142450e-10
  +3.2000000e+02   +3.2500000e+02   +4.1478910e-08   +3.5786690e-10
  +3.2500000e+02   +3.3000000e+02   +4.1933610e-08   +3.5968160e-10
  +3.3000000e+02   +3.3500000e+02   +4.2416600e-08   +3.5879350e-10
  +3.3500000e+02   +3.4000000e+02   +4.3040970e-08   +3.6124560e-10
  +3.4000000e+02   +3.4500000e+02   +4.3274900e-08   +3.6693420e-10
  +3.4500000e+02   +3.5000000e+02   +4.3730520e-08   +3.6816920e-10
  +3.5000000e+02   +3.5500000e+02   +4.4227520e-08   +3.6717300e-10
  +3.5500000e+02   +3.6000000e+02   +4.4761090e-08   +3.7025410e-10
  +3.6000000e+02   +3.6500000e+02   +4.5355970e-08   +3.7761560e-10
  +3.6500000e+02   +3.7000000e+02   +4.5817510e-08   +3.7741790e-10
  +3.7000000e+02   +3.7500000e+02   +4.6593200e-08   +3.7731130e-10
  +3.7500000e+02   +3.8000000e+02   +4.6955360e-08   +3.8384590e-10
  +3.8000000e+02   +3.8500000e+02   +4.7655040e-08   +3.8945820e-10
  +3.8500000e+02   +3.9000000e+02   +4.8625520e-08   +3.8994940e-10
  +3.9000000e+02   +3.9500000e+02   +4.9061120e-08   +3.9068840e-10
  +3.9500000e+02   +4.0000000e+02   +4.9916070e-08   +4.0163210e-10
  +4.0000000e+02   +4.0500000e+02   +5.0779700e-08   +4.0416440e-10
  +4.0500000e+02   +4.1000000e+02   +5.1865230e-08   +4.0480840e-10
  +4.1000000e+02   +4.1500000e+02   +5.2736330e-08   +4.1490560e-10
  +4.1500000e+02   +4.2000000e+02   +5.3761030e-08   +4.2183050e-10
  +4.2000000e+02   +4.2500000e+02   +5.4966960e-08   +4.2270180e-10
  +4.2500000e+02   +4.3000000e+02   +5.6473640e-08   +4.3142680e-10
  +4.3000000e+02   +4.3500000e+02   +5.7876430e-08   +4.4664380e-10
  +4.3500000e+02   +4.4000000e+02   +5.9619830e-08   +4.4917220e-10
  +4.4000000e+02   +4.4500000e+02   +6.1593720e-08   +4.5800570e-10
  +4.4500000e+02   +4.5000000e+02   +6.3663080e-08   +4.7809960e-10
  +4.5000000e+02   +4.5500000e+02   +6.6452570e-08   +4.8439380e-10
  +4.5500000e+02   +4.6000000e+02   +6.9411790e-08   +4.9792040e-10
  +4.6000000e+02   +4.6500000e+02   +7.3097750e-08   +5.2609670e-10
  +4.6500000e+02   +4.7000000e+02   +7.7797670e-08   +5.3764120e-10
  +4.7000000e+02   +4.7500000e+02   +8.3630190e-08   +5.8146750e-10
  +4.7500000e+02   +4.8000000e+02   +9.1560560e-08   +6.2235650e-10
  +4.8000000e+02   +4.8500000e+02   +1.0268250e-07   +6.7142190e-10
  +4.8500000e+02   +4.9000000e+02   +1.2033810e-07   +8.0677060e-10
  +4.9000000e+02   +4.9500000e+02   +1.5527450e-07   +9.2539830e-10
  +4.9500000e+02   +5.0000000e+02   +3.6944330e-07   +1.5774530e-09
<\histogram>


<histogram> 100 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +1.4920657e-09   +3.8079157e-11
  +1.5000000e+01   +2.0000000e+01   +2.9381667e-09   +7.5727333e-12
  +2.0000000e+01   +2.5000000e+01   +3.9101450e-09   +8.3906345e-12
  +2.5000000e+01   +3.0000000e+01   +4.8888647e-09   +9.3394371e-12
  +3.0000000e+01   +3.5000000e+01   +5.7854351e-09   +1.0110952e-11
  +3.5000000e+01   +4.0000000e+01   +6.6616928e-09   +1.0849678e-11
  +4.0000000e+01   +4.5000000e+01   +7.5897734e-09   +1.1525384e-11
  +4.5000000e+01   +5.0000000e+01   +8.4572589e-09   +1.2120698e-11
  +5.0000000e+01   +5.5000000e+01   +9.3121430e-09   +1.2478052e-11
  +5.5000000e+01   +6.0000000e+01   +1.0063165e-08   +1.2656213e-11
  +6.0000000e+01   +6.5000000e+01   +1.0976392e-08   +1.2999169e-11
  +6.5000000e+01   +7.0000000e+01   +1.1866687e-08   +1.3358796e-11
  +7.0000000e+01   +7.5000000e+01   +1.2793493e-08   +1.3722829e-11
  +7.5000000e+01   +8.0000000e+01   +1.3679780e-08   +1.4107414e-11
  +8.0000000e+01   +8.5000000e+01   +1.4520571e-08   +1.4399125e-11
  +8.5000000e+01   +9.0000000e+01   +1.5334212e-08   +1.4801513e-11
  +9.0000000e+01   +9.5000000e+01   +1.6133891e-08   +1.5080039e-11
  +9.5000000e+01   +1.0000000e+02   +1.6928103e-08   +1.5438531e-11
  +1.0000000e+02   +1.0500000e+02   +1.7717502e-08   +1.5856311e-11
  +1.0500000e+02   +1.1000000e+02   +1.8521011e-08   +1.6376727e-11
  +1.1000000e+02   +1.1500000e+02   +1.9289174e-08   +1.6837969e-11
  +1.1500000e+02   +1.2000000e+02   +2.0028228e-08   +1.7103353e-11
  +1.2000000e+02   +1.2500000e+02   +2.0771475e-08   +1.7443088e-11
  +1.2500000e+02   +1.3000000e+02   +2.1500333e-08   +1.7728666e-11
  +1.3000000e+02   +1.3500000e+02   +2.2273090e-08   +1.7978244e-11
  +1.3500000e+02   +1.4000000e+02   +2.2912042e-08   +1.8312636e-11
  +1.4000000e+02   +1.4500000e+02   +2.3579901e-08   +1.8796727e-11
  +1.4500000e+02   +1.5000000e+02   +2.4285908e-08   +1.9131305e-11
  +1.5000000e+02   +1.5500000e+02   +2.4931693e-08   +1.9321380e-11
  +1.5500000e+02   +1.6000000e+02   +2.5607910e-08   +1.9648362e-11
  +1.6000000e+02   +1.6500000e+02   +2.6178647e-08   +1.9846964e-11
  +1.6500000e+02   +1.7000000e+02   +2.6825656e-08   +2.0082436e-11
  +1.7000000e+02   +1.7500000e+02   +2.7399182e-08   +2.0283347e-11
  +1.7500000e+02   +1.8000000e+02   +2.8017266e-08   +2.0485536e-11
  +1.8000000e+02   +1.8500000e+02   +2.8612078e-08   +2.0642228e-11
  +1.8500000e+02   +1.9000000e+02   +2.9189396e-08   +2.0869182e-11
  +1.9000000e+02   +1.9500000e+02   +2.9721112e-08   +2.0964628e-11
  +1.9500000e+02   +2.0000000e+02   +3.0276049e-08   +2.1093350e-11
  +2.0000000e+02   +2.0500000e+02   +3.0818069e-08   +2.1422400e-11
  +2.0500000e+02   +2.1000000e+02   +3.1311671e-08   +2.1743580e-11
  +2.1000000e+02   +2.1500000e+02   +3.1848248e-08   +2.2034411e-11
  +2.1500000e+02   +2.2000000e+02   +3.2395767e-08   +2.2333543e-11
  +2.2000000e+02   +2.2500000e+02   +3.2919399e-08   +2.2492579e-11
  +2.2500000e+02   +2.3000000e+02   +3.3341240e-08   +2.2717791e-11
  +2.3000000e+02   +2.3500000e+02   +3.3860054e-08   +2.2810206e-11
  +2.3500000e+02   +2.4000000e+02   +3.4287924e-08   +2.2923855e-11
  +2.4000000e+02   +2.4500000e+02   +3.4718669e-08   +2.3118237e-11
  +2.4500000e+02   +2.5000000e+02   +3.5183227e-08   +2.3260680e-11
  +2.5000000e+02   +2.5500000e+02   +3.5659867e-08   +2.3375863e-11
  +2.5500000e+02   +2.6000000e+02   +3.6164667e-08   +2.3460070e-11
  +2.6000000e+02   +2.6500000e+02   +3.6514817e-08   +2.3936248e-11
  +2.6500000e+02   +2.7000000e+02   +3.6996746e-08   +2.4193368e-11
  +2.7000000e+02   +2.7500000e+02   +3.7334098e-08   +2.4244019e-11
  +2.7500000e+02   +2.8000000e+02   +3.7817317e-08   +2.4542473e-11
  +2.8000000e+02   +2.8500000e+02   +3.8174107e-08   +2.4633583e-11
  +2.8500000e+02   +2.9000000e+02   +3.8604098e-08   +2.4702366e-11
  +2.9000000e+02   +2.9500000e+02   +3.9041652e-08   +2.4687906e-11
  +2.9500000e+02   +3.0000000e+02   +3.9428498e-08   +2.4718132e-11
  +3.0000000e+02   +3.0500000e+02   +3.9841961e-08   +2.4893603e-11
  +3.0500000e+02   +3.1000000e+02   +4.0251213e-08   +2.4913279e-11
  +3.1000000e+02   +3.1500000e+02   +4.0666512e-08   +2.5412063e-11
  +3.1500000e+02   +3.2000000e+02   +4.1122602e-08   +2.5775022e-11
  +3.2000000e+02   +3.2500000e+02   +4.1544271e-08   +2.6037795e-11
  +3.2500000e+02   +3.3000000e+02   +4.1971806e-08   +2.6063243e-11
  +3.3000000e+02   +3.3500000e+02   +4.2398786e-08   +2.6032422e-11
  +3.3500000e+02   +3.4000000e+02   +4.2915495e-08   +2.6239918e-11
  +3.4000000e+02   +3.4500000e+02   +4.3313560e-08   +2.6344007e-11
  +3.4500000e+02   +3.5000000e+02   +4.3741105e-08   +2.6421738e-11
  +3.5000000e+02   +3.5500000e+02   +4.4246071e-08   +2.6570209e-11
  +3.5500000e+02   +3.6000000e+02   +4.4773486e-08   +2.7136036e-11
  +3.6000000e+02   +3.6500000e+02   +4.5303243e-08   +2.7290545e-11
  +3.6500000e+02   +3.7000000e+02   +4.5828912e-08   +2.7402052e-11
  +3.7000000e+02   +3.7500000e+02   +4.6481488e-08   +2.7400105e-11
  +3.7500000e+02   +3.8000000e+02   +4.7058056e-08   +2.7600557e-11
  +3.8000000e+02   +3.8500000e+02   +4.7747722e-08   +2.7811029e-11
  +3.8500000e+02   +3.9000000e+02   +4.8490999e-08   +2.8045689e-11
  +3.9000000e+02   +3.9500000e+02   +4.9166055e-08   +2.8548283e-11
  +3.9500000e+02   +4.0000000e+02   +4.9927547e-08   +2.9122100e-11
  +4.0000000e+02   +4.0500000e+02   +5.0800646e-08   +2.9501302e-11
  +4.0500000e+02   +4.1000000e+02   +5.1706999e-08   +2.9658983e-11
  +4.1000000e+02   +4.1500000e+02   +5.2715450e-08   +2.9765284e-11
  +4.1500000e+02   +4.2000000e+02   +5.3827095e-08   +2.9998386e-11
  +4.2000000e+02   +4.2500000e+02   +5.5033728e-08   +3.0243317e-11
  +4.2500000e+02   +4.3000000e+02   +5.6367343e-08   +3.0474614e-11
  +4.3000000e+02   +4.3500000e+02   +5.7923844e-08   +3.1033399e-11
  +4.3500000e+02   +4.4000000e+02   +5.9602302e-08   +3.1939614e-11
  +4.4000000e+02   +4.4500000e+02   +6.1563903e-08   +3.2484553e-11
  +4.4500000e+02   +4.5000000e+02   +6.3790269e-08   +3.3216834e-11
  +4.5000000e+02   +4.5500000e+02   +6.6338501e-08   +3.3748544e-11
  +4.5500000e+02   +4.6000000e+02   +6.9426264e-08   +3.4418675e-11
  +4.6000000e+02   +4.6500000e+02   +7.3164075e-08   +3.5270215e-11
  +4.6500000e+02   +4.7000000e+02   +7.7808340e-08   +3.6549901e-11
  +4.7000000e+02   +4.7500000e+02   +8.3665217e-08   +3.8234772e-11
  +4.7500000e+02   +4.8000000e+02   +9.1426089e-08   +3.9846546e-11
  +4.8000000e+02   +4.8500000e+02   +1.0265885e-07   +4.2121042e-11
  +4.8500000e+02   +4.9000000e+02   +1.2042255e-07   +4.5572956e-11
  +4.9000000e+02   +4.9500000e+02   +1.5503879e-07   +5.1878490e-11
  +4.9500000e+02   +5.0000000e+02   +3.6956258e-07   +8.0222737e-11
<\histogram>


<histogram> 100 "pT 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +6.5584354e-01   +1.7223617e-02
  +1.5000000e+01   +2.0000000e+01   +9.1900880e-01   +8.8546398e-03
  +2.0000000e+01   +2.5000000e+01   +9.6181136e-01   +1.6041031e-02
  +2.5000000e+01   +3.0000000e+01   +9.6905513e-01   +1.4645135e-02
  +3.0000000e+01   +3.5000000e+01   +9.8546109e-01   +1.3790387e-02
  +3.5000000e+01   +4.0000000e+01   +9.8396003e-01   +1.2810570e-02
  +4.0000000e+01   +4.5000000e+01   +9.8806044e-01   +1.2063890e-02
  +4.5000000e+01   +5.0000000e+01   +9.8595904e-01   +1.1369462e-02
  +5.0000000e+01   +5.5000000e+01   +9.8591545e-01   +1.0817101e-02
  +5.5000000e+01   +6.0000000e+01   +9.7170627e-01   +1.3387950e-02
  +6.0000000e+01   +6.5000000e+01   +9.8051475e-01   +1.3395405e-02
  +6.5000000e+01   +7.0000000e+01   +9.9433790e-01   +1.4894061e-02
  +7.0000000e+01   +7.5000000e+01   +9.9428408e-01   +1.4914077e-02
  +7.5000000e+01   +8.0000000e+01   +9.7818568e-01   +1.4033490e-02
  +8.0000000e+01   +8.5000000e+01   +1.0145391e+00   +1.4347819e-02
  +8.5000000e+01   +9.0000000e+01   +1.0008571e+00   +1.3641396e-02
  +9.0000000e+01   +9.5000000e+01   +9.9442633e-01   +1.3130221e-02
  +9.5000000e+01   +1.0000000e+02   +9.9731426e-01   +1.2832767e-02
  +1.0000000e+02   +1.0500000e+02   +1.0010957e+00   +1.2569217e-02
  +1.0500000e+02   +1.1000000e+02   +9.9943669e-01   +1.2550815e-02
  +1.1000000e+02   +1.1500000e+02   +1.0029311e+00   +1.2662854e-02
  +1.1500000e+02   +1.2000000e+02   +1.0068342e+00   +1.2829453e-02
  +1.2000000e+02   +1.2500000e+02   +9.9240508e-01   +1.2354926e-02
  +1.2500000e+02   +1.3000000e+02   +1.0037124e+00   +1.2301621e-02
  +1.3000000e+02   +1.3500000e+02   +9.9803021e-01   +1.1932602e-02
  +1.3500000e+02   +1.4000000e+02   +9.9830169e-01   +1.1717505e-02
  +1.4000000e+02   +1.4500000e+02   +1.0067278e+00   +1.1642851e-02
  +1.4500000e+02   +1.5000000e+02   +9.9816765e-01   +1.1294689e-02
  +1.5000000e+02   +1.5500000e+02   +9.9923461e-01   +1.1152971e-02
  +1.5500000e+02   +1.6000000e+02   +1.0095491e+00   +1.1176205e-02
  +1.6000000e+02   +1.6500000e+02   +9.9872490e-01   +1.0820653e-02
  +1.6500000e+02   +1.7000000e+02   +9.9569351e-01   +1.0584924e-02
  +1.7000000e+02   +1.7500000e+02   +9.9563948e-01   +1.0416731e-02
  +1.7500000e+02   +1.8000000e+02   +1.0014292e+00   +1.0347516e-02
  +1.8000000e+02   +1.8500000e+02   +1.0023074e+00   +1.0273502e-02
  +1.8500000e+02   +1.9000000e+02   +1.0013347e+00   +1.0177348e-02
  +1.9000000e+02   +1.9500000e+02   +1.0001882e+00   +1.0009644e-02
  +1.9500000e+02   +2.0000000e+02   +9.9947376e-01   +9.8474101e-03
  +2.0000000e+02   +2.0500000e+02   +9.9732689e-01   +9.6704182e-03
  +2.0500000e+02   +2.1000000e+02   +9.9914198e-01   +9.7148106e-03
  +2.1000000e+02   +2.1500000e+02   +1.0043499e+00   +9.8306065e-03
  +2.1500000e+02   +2.2000000e+02   +1.0001101e+00   +9.6547353e-03
  +2.2000000e+02   +2.2500000e+02   +9.9724840e-01   +9.4753621e-03
  +2.2500000e+02   +2.3000000e+02   +1.0018516e+00   +9.4177561e-03
  +2.3000000e+02   +2.3500000e+02   +1.0007899e+00   +9.4059131e-03
  +2.3500000e+02   +2.4000000e+02   +1.0005905e+00   +9.4824046e-03
  +2.4000000e+02   +2.4500000e+02   +9.9683736e-01   +9.3200980e-03
  +2.4500000e+02   +2.5000000e+02   +1.0009496e+00   +9.2507885e-03
  +2.5000000e+02   +2.5500000e+02   +9.9889737e-01   +9.1121471e-03
  +2.5500000e+02   +2.6000000e+02   +1.0030689e+00   +9.2024002e-03
  +2.6000000e+02   +2.6500000e+02   +9.9915085e-01   +9.1521379e-03
  +2.6500000e+02   +2.7000000e+02   +1.0030282e+00   +9.0789101e-03
  +2.7000000e+02   +2.7500000e+02   +9.9863363e-01   +8.9125798e-03
  +2.7500000e+02   +2.8000000e+02   +1.0030012e+00   +8.9634296e-03
  +2.8000000e+02   +2.8500000e+02   +9.9753392e-01   +8.9637321e-03
  +2.8500000e+02   +2.9000000e+02   +1.0032576e+00   +8.9463516e-03
  +2.9000000e+02   +2.9500000e+02   +9.9546329e-01   +8.7249207e-03
  +2.9500000e+02   +3.0000000e+02   +1.0016545e+00   +8.7666136e-03
  +3.0000000e+02   +3.0500000e+02   +1.0010495e+00   +8.8233142e-03
  +3.0500000e+02   +3.1000000e+02   +9.9670572e-01   +8.7106573e-03
  +3.1000000e+02   +3.1500000e+02   +9.9846919e-01   +8.6206105e-03
  +3.1500000e+02   +3.2000000e+02   +1.0029558e+00   +8.6193237e-03
  +3.2000000e+02   +3.2500000e+02   +1.0015758e+00   +8.6640491e-03
  +3.2500000e+02   +3.3000000e+02   +1.0009109e+00   +8.6076879e-03
  +3.3000000e+02   +3.3500000e+02   +9.9958002e-01   +8.4774915e-03
  +3.3500000e+02   +3.4000000e+02   +9.9708475e-01   +8.3907728e-03
  +3.4000000e+02   +3.4500000e+02   +1.0008934e+00   +8.5085264e-03
  +3.4500000e+02   +3.5000000e+02   +1.0002421e+00   +8.4427295e-03
  +3.5000000e+02   +3.5500000e+02   +1.0004194e+00   +8.3270941e-03
  +3.5500000e+02   +3.6000000e+02   +1.0002769e+00   +8.2962554e-03
  +3.6000000e+02   +3.6500000e+02   +9.9883748e-01   +8.3376594e-03
  +3.6500000e+02   +3.7000000e+02   +1.0002489e+00   +8.2611434e-03
  +3.7000000e+02   +3.7500000e+02   +9.9760240e-01   +8.0999506e-03
  +3.7500000e+02   +3.8000000e+02   +1.0021871e+00   +8.2136371e-03
  +3.8000000e+02   +3.8500000e+02   +1.0019449e+00   +8.2091095e-03
  +3.8500000e+02   +3.9000000e+02   +9.9723353e-01   +8.0180252e-03
  +3.9000000e+02   +3.9500000e+02   +1.0021389e+00   +8.0015185e-03
  +3.9500000e+02   +4.0000000e+02   +1.0002299e+00   +8.0691175e-03
  +4.0000000e+02   +4.0500000e+02   +1.0004125e+00   +7.9836222e-03
  +4.0500000e+02   +4.1000000e+02   +9.9694919e-01   +7.8021783e-03
  +4.1000000e+02   +4.1500000e+02   +9.9960407e-01   +7.8846605e-03
  +4.1500000e+02   +4.2000000e+02   +1.0012289e+00   +7.8758329e-03
  +4.2000000e+02   +4.2500000e+02   +1.0012147e+00   +7.7190822e-03
  +4.2500000e+02   +4.3000000e+02   +9.9811776e-01   +7.6441283e-03
  +4.3000000e+02   +4.3500000e+02   +1.0008192e+00   +7.7421093e-03
  +4.3500000e+02   +4.4000000e+02   +9.9970600e-01   +7.5507532e-03
  +4.4000000e+02   +4.4500000e+02   +9.9951591e-01   +7.4510047e-03
  +4.4500000e+02   +4.5000000e+02   +1.0019978e+00   +7.5429116e-03
  +4.5000000e+02   +4.5500000e+02   +9.9828345e-01   +7.2945044e-03
  +4.5500000e+02   +4.6000000e+02   +1.0002085e+00   +7.1920369e-03
  +4.6000000e+02   +4.6500000e+02   +1.0009073e+00   +7.2198384e-03
  +4.6500000e+02   +4.7000000e+02   +1.0001372e+00   +6.9276587e-03
  +4.7000000e+02   +4.7500000e+02   +1.0004188e+00   +6.9707630e-03
  +4.7500000e+02   +4.8000000e+02   +9.9853134e-01   +6.8011667e-03
  +4.8000000e+02   +4.8500000e+02   +9.9976968e-01   +6.5501665e-03
  +4.8500000e+02   +4.9000000e+02   +1.0007018e+00   +6.7195843e-03
  +4.9000000e+02   +4.9500000e+02   +9.9848198e-01   +5.9600821e-03
  +4.9500000e+02   +5.0000000e+02   +1.0003229e+00   +4.2767056e-03
<\histogram>


<histogram> 100 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +8.7126990e-08   +4.3500960e-10
  -9.8000000e-01   -9.6000000e-01   +8.2387780e-08   +5.0685840e-10
  -9.6000000e-01   -9.4000000e-01   +7.7212290e-08   +4.8705480e-10
  -9.4000000e-01   -9.2000000e-01   +7.2806060e-08   +4.6506960e-10
  -9.2000000e-01   -9.0000000e-01   +6.8761900e-08   +4.5151720e-10
  -9.0000000e-01   -8.8000000e-01   +6.5107020e-08   +4.4078640e-10
  -8.8000000e-01   -8.6000000e-01   +6.2109020e-08   +4.3042160e-10
  -8.6000000e-01   -8.4000000e-01   +5.9110370e-08   +4.2171920e-10
  -8.4000000e-01   -8.2000000e-01   +5.6352270e-08   +4.1228700e-10
  -8.2000000e-01   -8.0000000e-01   +5.3897380e-08   +4.0186660e-10
  -8.0000000e-01   -7.8000000e-01   +5.1809720e-08   +3.9749020e-10
  -7.8000000e-01   -7.6000000e-01   +4.9790630e-08   +3.8985730e-10
  -7.6000000e-01   -7.4000000e-01   +4.7851070e-08   +3.8084050e-10
  -7.4000000e-01   -7.2000000e-01   +4.6265200e-08   +3.7929800e-10
  -7.2000000e-01   -7.0000000e-01   +4.4577270e-08   +3.6792450e-10
  -7.0000000e-01   -6.8000000e-01   +4.3109290e-08   +3.6879250e-10
  -6.8000000e-01   -6.6000000e-01   +4.1807730e-08   +3.5766870e-10
  -6.6000000e-01   -6.4000000e-01   +4.0572790e-08   +3.6111530e-10
  -6.4000000e-01   -6.2000000e-01   +3.9363410e-08   +3.5053110e-10
  -6.2000000e-01   -6.0000000e-01   +3.8338970e-08   +3.5226910e-10
  -6.0000000e-01   -5.8000000e-01   +3.7219280e-08   +3.4421090e-10
  -5.8000000e-01   -5.6000000e-01   +3.6366330e-08   +3.4374690e-10
  -5.6000000e-01   -5.4000000e-01   +3.5480810e-08   +3.4182220e-10
  -5.4000000e-01   -5.2000000e-01   +3.4600500e-08   +3.3399990e-10
  -5.2000000e-01   -5.0000000e-01   +3.3875880e-08   +3.4203120e-10
  -5.0000000e-01   -4.8000000e-01   +3.3244480e-08   +3.3524550e-10
  -4.8000000e-01   -4.6000000e-01   +3.2434030e-08   +3.3215790e-10
  -4.6000000e-01   -4.4000000e-01   +3.1990150e-08   +3.3921060e-10
  -4.4000000e-01   -4.2000000e-01   +3.1278870e-08   +3.3236040e-10
  -4.2000000e-01   -4.0000000e-01   +3.0752320e-08   +3.2990540e-10
  -4.0000000e-01   -3.8000000e-01   +3.0282660e-08   +3.3780780e-10
  -3.8000000e-01   -3.6000000e-01   +2.9846070e-08   +3.3277190e-10
  -3.6000000e-01   -3.4000000e-01   +2.9356010e-08   +3.2763300e-10
  -3.4000000e-01   -3.2000000e-01   +2.9076300e-08   +3.4543700e-10
  -3.2000000e-01   -3.0000000e-01   +2.8464830e-08   +3.4436370e-10
  -3.0000000e-01   -2.8000000e-01   +2.8267200e-08   +3.4110160e-10
  -2.8000000e-01   -2.6000000e-01   +2.8048020e-08   +3.3789100e-10
  -2.6000000e-01   -2.4000000e-01   +2.7889530e-08   +3.7777770e-10
  -2.4000000e-01   -2.2000000e-01   +2.7118250e-08   +3.7712030e-10
  -2.2000000e-01   -2.0000000e-01   +2.7041040e-08   +3.7499490e-10
  -2.0000000e-01   -1.8000000e-01   +2.7117180e-08   +3.7404350e-10
  -1.8000000e-01   -1.6000000e-01   +2.6724920e-08   +3.7000700e-10
  -1.6000000e-01   -1.4000000e-01   +2.6759790e-08   +4.0771220e-10
  -1.4000000e-01   -1.2000000e-01   +2.6285660e-08   +4.2138470e-10
  -1.2000000e-01   -1.0000000e-01   +2.6504550e-08   +4.2213580e-10
  -1.0000000e-01   -8.0000000e-02   +2.6122580e-08   +4.1828580e-10
  -8.0000000e-02   -6.0000000e-02   +2.6200050e-08   +4.1824270e-10
  -6.0000000e-02   -4.0000000e-02   +2.6009540e-08   +4.1620900e-10
  -4.0000000e-02   -2.0000000e-02   +2.5889670e-08   +4.1498070e-10
  -2.0000000e-02   +0.0000000e+00   +2.6104530e-08   +4.2112520e-10
  +0.0000000e+00   +2.0000000e-02   +2.5977610e-08   +4.2184650e-10
  +2.0000000e-02   +4.0000000e-02   +2.6532600e-08   +4.2654890e-10
  +4.0000000e-02   +6.0000000e-02   +2.5890330e-08   +4.2165310e-10
  +6.0000000e-02   +8.0000000e-02   +2.6000300e-08   +4.2305130e-10
  +8.0000000e-02   +1.0000000e-01   +2.6190690e-08   +4.2530240e-10
  +1.0000000e-01   +1.2000000e-01   +2.6338410e-08   +4.2725630e-10
  +1.2000000e-01   +1.4000000e-01   +2.6356390e-08   +4.0150710e-10
  +1.4000000e-01   +1.6000000e-01   +2.6503040e-08   +3.8234000e-10
  +1.6000000e-01   +1.8000000e-01   +2.6814730e-08   +3.8579410e-10
  +1.8000000e-01   +2.0000000e-01   +2.7127500e-08   +3.8940960e-10
  +2.0000000e-01   +2.2000000e-01   +2.7009950e-08   +3.9009970e-10
  +2.2000000e-01   +2.4000000e-01   +2.7695600e-08   +3.9674730e-10
  +2.4000000e-01   +2.6000000e-01   +2.7432050e-08   +3.4350980e-10
  +2.6000000e-01   +2.8000000e-01   +2.8053780e-08   +3.4590660e-10
  +2.8000000e-01   +3.0000000e-01   +2.8284710e-08   +3.4925960e-10
  +3.0000000e-01   +3.2000000e-01   +2.8496780e-08   +3.5268480e-10
  +3.2000000e-01   +3.4000000e-01   +2.9155220e-08   +3.3484880e-10
  +3.4000000e-01   +3.6000000e-01   +2.9402330e-08   +3.3210290e-10
  +3.6000000e-01   +3.8000000e-01   +2.9782430e-08   +3.3667610e-10
  +3.8000000e-01   +4.0000000e-01   +3.0243560e-08   +3.3556300e-10
  +4.0000000e-01   +4.2000000e-01   +3.0731960e-08   +3.2790200e-10
  +4.2000000e-01   +4.4000000e-01   +3.1387640e-08   +3.3425300e-10
  +4.4000000e-01   +4.6000000e-01   +3.1734160e-08   +3.3538580e-10
  +4.6000000e-01   +4.8000000e-01   +3.2693160e-08   +3.3145910e-10
  +4.8000000e-01   +5.0000000e-01   +3.3159300e-08   +3.3722670e-10
  +5.0000000e-01   +5.2000000e-01   +3.3848960e-08   +3.3717440e-10
  +5.2000000e-01   +5.4000000e-01   +3.4648380e-08   +3.3551830e-10
  +5.4000000e-01   +5.6000000e-01   +3.5417510e-08   +3.4320830e-10
  +5.6000000e-01   +5.8000000e-01   +3.6457510e-08   +3.3999860e-10
  +5.8000000e-01   +6.0000000e-01   +3.7307160e-08   +3.4679290e-10
  +6.0000000e-01   +6.2000000e-01   +3.8217630e-08   +3.4733970e-10
  +6.2000000e-01   +6.4000000e-01   +3.9323240e-08   +3.5006240e-10
  +6.4000000e-01   +6.6000000e-01   +4.0527320e-08   +3.5571310e-10
  +6.6000000e-01   +6.8000000e-01   +4.1696810e-08   +3.5860250e-10
  +6.8000000e-01   +7.0000000e-01   +4.3444950e-08   +3.6692580e-10
  +7.0000000e-01   +7.2000000e-01   +4.4492280e-08   +3.6958270e-10
  +7.2000000e-01   +7.4000000e-01   +4.6144040e-08   +3.7614390e-10
  +7.4000000e-01   +7.6000000e-01   +4.7928320e-08   +3.8396780e-10
  +7.6000000e-01   +7.8000000e-01   +4.9741370e-08   +3.8835500e-10
  +7.8000000e-01   +8.0000000e-01   +5.1756570e-08   +3.9903900e-10
  +8.0000000e-01   +8.2000000e-01   +5.4065280e-08   +4.0423190e-10
  +8.2000000e-01   +8.4000000e-01   +5.6428680e-08   +4.1277100e-10
  +8.4000000e-01   +8.6000000e-01   +5.8988090e-08   +4.2307780e-10
  +8.6000000e-01   +8.8000000e-01   +6.1942270e-08   +4.3233310e-10
  +8.8000000e-01   +9.0000000e-01   +6.5349010e-08   +4.3989400e-10
  +9.0000000e-01   +9.2000000e-01   +6.8688340e-08   +4.4998910e-10
  +9.2000000e-01   +9.4000000e-01   +7.2796450e-08   +4.6644240e-10
  +9.4000000e-01   +9.6000000e-01   +7.7124260e-08   +4.8800560e-10
  +9.6000000e-01   +9.8000000e-01   +8.2296150e-08   +5.0282080e-10
  +9.8000000e-01   +1.0000000e+00   +8.7259420e-08   +4.3594220e-10
<\histogram>


<histogram> 100 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +8.5810878e-08   +3.1974573e-11
  -9.8000000e-01   -9.6000000e-01   +8.2368177e-08   +2.4482721e-11
  -9.6000000e-01   -9.4000000e-01   +7.7297849e-08   +2.4105951e-11
  -9.4000000e-01   -9.2000000e-01   +7.2775401e-08   +2.3290385e-11
  -9.2000000e-01   -9.0000000e-01   +6.8750645e-08   +2.2750994e-11
  -9.0000000e-01   -8.8000000e-01   +6.5248039e-08   +2.2407382e-11
  -8.8000000e-01   -8.6000000e-01   +6.1943383e-08   +2.1815000e-11
  -8.6000000e-01   -8.4000000e-01   +5.9109632e-08   +2.1473150e-11
  -8.4000000e-01   -8.2000000e-01   +5.6403149e-08   +2.1150212e-11
  -8.2000000e-01   -8.0000000e-01   +5.4001684e-08   +2.0536992e-11
  -8.0000000e-01   -7.8000000e-01   +5.1779196e-08   +2.0075979e-11
  -7.8000000e-01   -7.6000000e-01   +4.9774501e-08   +2.0071143e-11
  -7.6000000e-01   -7.4000000e-01   +4.7916567e-08   +1.9627991e-11
  -7.4000000e-01   -7.2000000e-01   +4.6209237e-08   +1.9250050e-11
  -7.2000000e-01   -7.0000000e-01   +4.4574743e-08   +1.8907082e-11
  -7.0000000e-01   -6.8000000e-01   +4.3112928e-08   +1.8825107e-11
  -6.8000000e-01   -6.6000000e-01   +4.1795947e-08   +1.8418500e-11
  -6.6000000e-01   -6.4000000e-01   +4.0535552e-08   +1.8116831e-11
  -6.4000000e-01   -6.2000000e-01   +3.9417799e-08   +1.7924016e-11
  -6.2000000e-01   -6.0000000e-01   +3.8280543e-08   +1.7968120e-11
  -6.0000000e-01   -5.8000000e-01   +3.7283803e-08   +1.7860673e-11
  -5.8000000e-01   -5.6000000e-01   +3.6316689e-08   +1.7500011e-11
  -5.6000000e-01   -5.4000000e-01   +3.5465071e-08   +1.7225833e-11
  -5.4000000e-01   -5.2000000e-01   +3.4642591e-08   +1.6934449e-11
  -5.2000000e-01   -5.0000000e-01   +3.3870153e-08   +1.6724569e-11
  -5.0000000e-01   -4.8000000e-01   +3.3193328e-08   +1.6790774e-11
  -4.8000000e-01   -4.6000000e-01   +3.2517695e-08   +1.6689924e-11
  -4.6000000e-01   -4.4000000e-01   +3.1896824e-08   +1.6585278e-11
  -4.4000000e-01   -4.2000000e-01   +3.1307365e-08   +1.6418072e-11
  -4.2000000e-01   -4.0000000e-01   +3.0756141e-08   +1.6210639e-11
  -4.0000000e-01   -3.8000000e-01   +3.0277283e-08   +1.6066707e-11
  -3.8000000e-01   -3.6000000e-01   +2.9824868e-08   +1.5892477e-11
  -3.6000000e-01   -3.4000000e-01   +2.9394312e-08   +1.5945090e-11
  -3.4000000e-01   -3.2000000e-01   +2.8964141e-08   +1.5891620e-11
  -3.2000000e-01   -3.0000000e-01   +2.8606772e-08   +1.5807420e-11
  -3.0000000e-01   -2.8000000e-01   +2.8262416e-08   +1.5644493e-11
  -2.8000000e-01   -2.6000000e-01   +2.7955015e-08   +1.5533746e-11
  -2.6000000e-01   -2.4000000e-01   +2.7644198e-08   +1.5451054e-11
  -2.4000000e-01   -2.2000000e-01   +2.7410514e-08   +1.5383132e-11
  -2.2000000e-01   -2.0000000e-01   +2.7175057e-08   +1.5312488e-11
  -2.0000000e-01   -1.8000000e-01   +2.6931676e-08   +1.5192043e-11
  -1.8000000e-01   -1.6000000e-01   +2.6768799e-08   +1.5254077e-11
  -1.6000000e-01   -1.4000000e-01   +2.6586484e-08   +1.5275689e-11
  -1.4000000e-01   -1.2000000e-01   +2.6446440e-08   +1.5245061e-11
  -1.2000000e-01   -1.0000000e-01   +2.6340375e-08   +1.5167828e-11
  -1.0000000e-01   -8.0000000e-02   +2.6248559e-08   +1.5162406e-11
  -8.0000000e-02   -6.0000000e-02   +2.6166817e-08   +1.5059558e-11
  -6.0000000e-02   -4.0000000e-02   +2.6083569e-08   +1.5055628e-11
  -4.0000000e-02   -2.0000000e-02   +2.6070561e-08   +1.5019555e-11
  -2.0000000e-02   +0.0000000e+00   +2.6011413e-08   +1.4998412e-11
  +0.0000000e+00   +2.0000000e-02   +2.6011413e-08   +1.4998412e-11
  +2.0000000e-02   +4.0000000e-02   +2.6070561e-08   +1.5019555e-11
  +4.0000000e-02   +6.0000000e-02   +2.6083569e-08   +1.5055628e-11
  +6.0000000e-02   +8.0000000e-02   +2.6166817e-08   +1.5059558e-11
  +8.0000000e-02   +1.0000000e-01   +2.6248559e-08   +1.5162406e-11
  +1.0000000e-01   +1.2000000e-01   +2.6340375e-08   +1.5167828e-11
  +1.2000000e-01   +1.4000000e-01   +2.6446440e-08   +1.5245061e-11
  +1.4000000e-01   +1.6000000e-01   +2.6586484e-08   +1.5275689e-11
  +1.6000000e-01   +1.8000000e-01   +2.6768799e-08   +1.5254077e-11
  +1.8000000e-01   +2.0000000e-01   +2.6931676e-08   +1.5192043e-11
  +2.0000000e-01   +2.2000000e-01   +2.7175057e-08   +1.5312488e-11
  +2.2000000e-01   +2.4000000e-01   +2.7410514e-08   +1.5383132e-11
  +2.4000000e-01   +2.6000000e-01   +2.7644198e-08   +1.5451054e-11
  +2.6000000e-01   +2.8000000e-01   +2.7955015e-08   +1.5533746e-11
  +2.8000000e-01   +3.0000000e-01   +2.8262416e-08   +1.5644493e-11
  +3.0000000e-01   +3.2000000e-01   +2.8606772e-08   +1.5807420e-11
  +3.2000000e-01   +3.4000000e-01   +2.8964141e-08   +1.5891620e-11
  +3.4000000e-01   +3.6000000e-01   +2.9394312e-08   +1.5945090e-11
  +3.6000000e-01   +3.8000000e-01   +2.9824868e-08   +1.5892477e-11
  +3.8000000e-01   +4.0000000e-01   +3.0277283e-08   +1.6066707e-11
  +4.0000000e-01   +4.2000000e-01   +3.0756141e-08   +1.6210639e-11
  +4.2000000e-01   +4.4000000e-01   +3.1307365e-08   +1.6418072e-11
  +4.4000000e-01   +4.6000000e-01   +3.1896824e-08   +1.6585278e-11
  +4.6000000e-01   +4.8000000e-01   +3.2517695e-08   +1.6689924e-11
  +4.8000000e-01   +5.0000000e-01   +3.3193328e-08   +1.6790774e-11
  +5.0000000e-01   +5.2000000e-01   +3.3870153e-08   +1.6724569e-11
  +5.2000000e-01   +5.4000000e-01   +3.4642591e-08   +1.6934449e-11
  +5.4000000e-01   +5.6000000e-01   +3.5465071e-08   +1.7225833e-11
  +5.6000000e-01   +5.8000000e-01   +3.6316689e-08   +1.7500011e-11
  +5.8000000e-01   +6.0000000e-01   +3.7283803e-08   +1.7860673e-11
  +6.0000000e-01   +6.2000000e-01   +3.8280543e-08   +1.7968120e-11
  +6.2000000e-01   +6.4000000e-01   +3.9417799e-08   +1.7924016e-11
  +6.4000000e-01   +6.6000000e-01   +4.0535552e-08   +1.8116831e-11
  +6.6000000e-01   +6.8000000e-01   +4.1795947e-08   +1.8418500e-11
  +6.8000000e-01   +7.0000000e-01   +4.3112928e-08   +1.8825107e-11
  +7.0000000e-01   +7.2000000e-01   +4.4574743e-08   +1.8907082e-11
  +7.2000000e-01   +7.4000000e-01   +4.6209237e-08   +1.9250050e-11
  +7.4000000e-01   +7.6000000e-01   +4.7916567e-08   +1.9627991e-11
  +7.6000000e-01   +7.8000000e-01   +4.9774501e-08   +2.0071143e-11
  +7.8000000e-01   +8.0000000e-01   +5.1779196e-08   +2.0075979e-11
  +8.0000000e-01   +8.2000000e-01   +5.4001684e-08   +2.0536992e-11
  +8.2000000e-01   +8.4000000e-01   +5.6403149e-08   +2.1150212e-11
  +8.4000000e-01   +8.6000000e-01   +5.9109632e-08   +2.1473150e-11
  +8.6000000e-01   +8.8000000e-01   +6.1943383e-08   +2.1815000e-11
  +8.8000000e-01   +9.0000000e-01   +6.5248039e-08   +2.2407382e-11
  +9.0000000e-01   +9.2000000e-01   +6.8750645e-08   +2.2750994e-11
  +9.2000000e-01   +9.4000000e-01   +7.2775401e-08   +2.3290385e-11
  +9.4000000e-01   +9.6000000e-01   +7.7297849e-08   +2.4105951e-11
  +9.6000000e-01   +9.8000000e-01   +8.2368177e-08   +2.4482721e-11
  +9.8000000e-01   +1.0000000e+00   +8.5810878e-08   +3.1974573e-11
<\histogram>


<histogram> 100 "cosTheta 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +9.8489432e-01   +4.9310778e-03
  -9.8000000e-01   -9.6000000e-01   +9.9976206e-01   +6.1578172e-03
  -9.6000000e-01   -9.4000000e-01   +1.0011081e+00   +6.3226984e-03
  -9.4000000e-01   -9.2000000e-01   +9.9957889e-01   +6.3931055e-03
  -9.2000000e-01   -9.0000000e-01   +9.9983632e-01   +6.5736434e-03
  -9.0000000e-01   -8.8000000e-01   +1.0021660e+00   +6.7935695e-03
  -8.8000000e-01   -8.6000000e-01   +9.9733312e-01   +6.9205353e-03
  -8.6000000e-01   -8.4000000e-01   +9.9998751e-01   +7.1435904e-03
  -8.4000000e-01   -8.2000000e-01   +1.0009029e+00   +7.3324624e-03
  -8.2000000e-01   -8.0000000e-01   +1.0019352e+00   +7.4802841e-03
  -8.0000000e-01   -7.8000000e-01   +9.9941084e-01   +7.6773814e-03
  -7.8000000e-01   -7.6000000e-01   +9.9967606e-01   +7.8377699e-03
  -7.6000000e-01   -7.4000000e-01   +1.0013688e+00   +7.9803138e-03
  -7.4000000e-01   -7.2000000e-01   +9.9879039e-01   +8.1989910e-03
  -7.2000000e-01   -7.0000000e-01   +9.9994331e-01   +8.2640582e-03
  -7.0000000e-01   -6.8000000e-01   +1.0000844e+00   +8.5666856e-03
  -6.8000000e-01   -6.6000000e-01   +9.9971816e-01   +8.5640133e-03
  -6.6000000e-01   -6.4000000e-01   +9.9908219e-01   +8.9034658e-03
  -6.4000000e-01   -6.2000000e-01   +1.0013817e+00   +8.9289207e-03
  -6.2000000e-01   -6.0000000e-01   +9.9847604e-01   +9.1862381e-03
  -6.0000000e-01   -5.8000000e-01   +1.0017336e+00   +9.2766408e-03
  -5.8000000e-01   -5.6000000e-01   +9.9863497e-01   +9.4516949e-03
  -5.6000000e-01   -5.4000000e-01   +9.9955641e-01   +9.6419594e-03
  -5.4000000e-01   -5.2000000e-01   +1.0012165e+00   +9.6771640e-03
  -5.2000000e-01   -5.0000000e-01   +9.9983094e-01   +1.0106958e-02
  -5.0000000e-01   -4.8000000e-01   +9.9846134e-01   +1.0081389e-02
  -4.8000000e-01   -4.6000000e-01   +1.0025795e+00   +1.0280335e-02
  -4.6000000e-01   -4.4000000e-01   +9.9708266e-01   +1.0585365e-02
  -4.4000000e-01   -4.2000000e-01   +1.0009110e+00   +1.0648341e-02
  -4.2000000e-01   -4.0000000e-01   +1.0001243e+00   +1.0742096e-02
  -4.0000000e-01   -3.8000000e-01   +9.9982244e-01   +1.1165788e-02
  -3.8000000e-01   -3.6000000e-01   +9.9928962e-01   +1.1154402e-02
  -3.6000000e-01   -3.4000000e-01   +1.0013047e+00   +1.1188433e-02
  -3.4000000e-01   -3.2000000e-01   +9.9614260e-01   +1.1847149e-02
  -3.2000000e-01   -3.0000000e-01   +1.0049866e+00   +1.2170869e-02
  -3.0000000e-01   -2.8000000e-01   +9.9983076e-01   +1.2077691e-02
  -2.8000000e-01   -2.6000000e-01   +9.9668408e-01   +1.2019695e-02
  -2.6000000e-01   -2.4000000e-01   +9.9120344e-01   +1.3437774e-02
  -2.4000000e-01   -2.2000000e-01   +1.0107774e+00   +1.4067831e-02
  -2.2000000e-01   -2.0000000e-01   +1.0049561e+00   +1.3947850e-02
  -2.0000000e-01   -1.8000000e-01   +9.9315917e-01   +1.3710690e-02
  -1.8000000e-01   -1.6000000e-01   +1.0016419e+00   +1.3879491e-02
  -1.6000000e-01   -1.4000000e-01   +9.9352364e-01   +1.5148087e-02
  -1.4000000e-01   -1.2000000e-01   +1.0061166e+00   +1.6139453e-02
  -1.2000000e-01   -1.0000000e-01   +9.9380578e-01   +1.5838605e-02
  -1.0000000e-01   -8.0000000e-02   +1.0048226e+00   +1.6100111e-02
  -8.0000000e-02   -6.0000000e-02   +9.9873157e-01   +1.5953541e-02
  -6.0000000e-02   -4.0000000e-02   +1.0028462e+00   +1.6058149e-02
  -4.0000000e-02   -2.0000000e-02   +1.0069870e+00   +1.6151229e-02
  -2.0000000e-02   +0.0000000e+00   +9.9643292e-01   +1.6084985e-02
  +0.0000000e+00   +2.0000000e-02   +1.0013012e+00   +1.6270227e-02
  +2.0000000e-02   +4.0000000e-02   +9.8258599e-01   +1.5806593e-02
  +4.0000000e-02   +6.0000000e-02   +1.0074638e+00   +1.6417980e-02
  +6.0000000e-02   +8.0000000e-02   +1.0064044e+00   +1.6385463e-02
  +8.0000000e-02   +1.0000000e-01   +1.0022095e+00   +1.6284860e-02
  +1.0000000e-01   +1.2000000e-01   +1.0000746e+00   +1.6233224e-02
  +1.2000000e-01   +1.4000000e-01   +1.0034166e+00   +1.5296755e-02
  +1.4000000e-01   +1.6000000e-01   +1.0031485e+00   +1.4483164e-02
  +1.6000000e-01   +1.8000000e-01   +9.9828710e-01   +1.4374012e-02
  +1.8000000e-01   +2.0000000e-01   +9.9278135e-01   +1.4262168e-02
  +2.0000000e-01   +2.2000000e-01   +1.0061128e+00   +1.4542156e-02
  +2.2000000e-01   +2.4000000e-01   +9.8970645e-01   +1.4188701e-02
  +2.4000000e-01   +2.6000000e-01   +1.0077336e+00   +1.2631612e-02
  +2.6000000e-01   +2.8000000e-01   +9.9647944e-01   +1.2299186e-02
  +2.8000000e-01   +3.0000000e-01   +9.9921180e-01   +1.2350659e-02
  +3.0000000e-01   +3.2000000e-01   +1.0038598e+00   +1.2436451e-02
  +3.2000000e-01   +3.4000000e-01   +9.9344615e-01   +1.1422779e-02
  +3.4000000e-01   +3.6000000e-01   +9.9972730e-01   +1.1305056e-02
  +3.6000000e-01   +3.8000000e-01   +1.0014249e+00   +1.1333199e-02
  +3.8000000e-01   +4.0000000e-01   +1.0011150e+00   +1.1120422e-02
  +4.0000000e-01   +4.2000000e-01   +1.0007868e+00   +1.0691155e-02
  +4.2000000e-01   +4.4000000e-01   +9.9744246e-01   +1.0634828e-02
  +4.4000000e-01   +4.6000000e-01   +1.0051258e+00   +1.0635627e-02
  +4.6000000e-01   +4.8000000e-01   +9.9463298e-01   +1.0096985e-02
  +4.8000000e-01   +5.0000000e-01   +1.0010262e+00   +1.0192920e-02
  +5.0000000e-01   +5.2000000e-01   +1.0006261e+00   +9.9796206e-03
  +5.2000000e-01   +5.4000000e-01   +9.9983292e-01   +9.6942311e-03
  +5.4000000e-01   +5.6000000e-01   +1.0013429e+00   +9.7155509e-03
  +5.6000000e-01   +5.8000000e-01   +9.9613739e-01   +9.3022572e-03
  +5.8000000e-01   +6.0000000e-01   +9.9937393e-01   +9.3021205e-03
  +6.0000000e-01   +6.2000000e-01   +1.0016462e+00   +9.1155616e-03
  +6.2000000e-01   +6.4000000e-01   +1.0024047e+00   +8.9352164e-03
  +6.4000000e-01   +6.6000000e-01   +1.0002031e+00   +8.7902757e-03
  +6.6000000e-01   +6.8000000e-01   +1.0023776e+00   +8.6319955e-03
  +6.8000000e-01   +7.0000000e-01   +9.9235764e-01   +8.3924121e-03
  +7.0000000e-01   +7.2000000e-01   +1.0018534e+00   +8.3329087e-03
  +7.2000000e-01   +7.4000000e-01   +1.0014129e+00   +8.1736866e-03
  +7.4000000e-01   +7.6000000e-01   +9.9975478e-01   +8.0197912e-03
  +7.6000000e-01   +7.8000000e-01   +1.0006661e+00   +7.8230986e-03
  +7.8000000e-01   +8.0000000e-01   +1.0004372e+00   +7.7230374e-03
  +8.0000000e-01   +8.2000000e-01   +9.9882372e-01   +7.4775970e-03
  +8.2000000e-01   +8.4000000e-01   +9.9954755e-01   +7.3212061e-03
  +8.4000000e-01   +8.6000000e-01   +1.0020604e+00   +7.1962491e-03
  +8.6000000e-01   +8.8000000e-01   +1.0000180e+00   +6.9886184e-03
  +8.8000000e-01   +9.0000000e-01   +9.9845490e-01   +6.7297963e-03
  +9.0000000e-01   +9.2000000e-01   +1.0009071e+00   +6.5654741e-03
  +9.2000000e-01   +9.4000000e-01   +9.9971085e-01   +6.4136205e-03
  +9.4000000e-01   +9.6000000e-01   +1.0022508e+00   +6.3494635e-03
  +9.6000000e-01   +9.8000000e-01   +1.0008752e+00   +6.1224741e-03
  +9.8000000e-01   +1.0000000e+00   +9.8339959e-01   +4.9266443e-03
<\histogram>


<histogram> 100 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +1.9606810e-09   +1.1666080e-11
  +3.0000000e+01   +4.0000000e+01   +2.7281070e-09   +1.5472980e-11
  +4.0000000e+01   +5.0000000e+01   +3.4960660e-09   +3.2897630e-11
  +5.0000000e+01   +6.0000000e+01   +4.2375060e-09   +3.8191100e-11
  +6.0000000e+01   +7.0000000e+01   +4.9386270e-09   +4.8740100e-11
  +7.0000000e+01   +8.0000000e+01   +5.7341010e-09   +7.2572410e-11
  +8.0000000e+01   +9.0000000e+01   +6.4055570e-09   +7.6155970e-11
  +9.0000000e+01   +1.0000000e+02   +7.0418510e-09   +9.2464600e-11
  +1.0000000e+02   +1.1000000e+02   +7.7284300e-09   +1.0291480e-10
  +1.1000000e+02   +1.2000000e+02   +8.3376880e-09   +1.0614940e-10
  +1.2000000e+02   +1.3000000e+02   +8.9604180e-09   +1.0923010e-10
  +1.3000000e+02   +1.4000000e+02   +9.4824760e-09   +1.1145460e-10
  +1.4000000e+02   +1.5000000e+02   +1.0084610e-08   +1.1398670e-10
  +1.5000000e+02   +1.6000000e+02   +1.0561650e-08   +1.1952270e-10
  +1.6000000e+02   +1.7000000e+02   +1.1081350e-08   +1.2352250e-10
  +1.7000000e+02   +1.8000000e+02   +1.1580080e-08   +1.2685490e-10
  +1.8000000e+02   +1.9000000e+02   +1.2001670e-08   +1.2884020e-10
  +1.9000000e+02   +2.0000000e+02   +1.2334840e-08   +1.2924680e-10
  +2.0000000e+02   +2.1000000e+02   +1.2769970e-08   +1.3009630e-10
  +2.1000000e+02   +2.2000000e+02   +1.3115430e-08   +1.3105670e-10
  +2.2000000e+02   +2.3000000e+02   +1.3432180e-08   +1.3226520e-10
  +2.3000000e+02   +2.4000000e+02   +1.3828270e-08   +1.3488770e-10
  +2.4000000e+02   +2.5000000e+02   +1.4045270e-08   +1.3453240e-10
  +2.5000000e+02   +2.6000000e+02   +1.4297740e-08   +1.3409100e-10
  +2.6000000e+02   +2.7000000e+02   +1.4556130e-08   +1.3511410e-10
  +2.7000000e+02   +2.8000000e+02   +1.4699680e-08   +1.3717180e-10
  +2.8000000e+02   +2.9000000e+02   +1.5044160e-08   +1.4129360e-10
  +2.9000000e+02   +3.0000000e+02   +1.5175160e-08   +1.4009920e-10
  +3.0000000e+02   +3.1000000e+02   +1.5265010e-08   +1.3869620e-10
  +3.1000000e+02   +3.2000000e+02   +1.5398510e-08   +1.4084640e-10
  +3.2000000e+02   +3.3000000e+02   +1.5627670e-08   +1.4357630e-10
  +3.3000000e+02   +3.4000000e+02   +1.5728220e-08   +1.4441610e-10
  +3.4000000e+02   +3.5000000e+02   +1.5797500e-08   +1.4281950e-10
  +3.5000000e+02   +3.6000000e+02   +1.5875560e-08   +1.4223640e-10
  +3.6000000e+02   +3.7000000e+02   +1.6013530e-08   +1.4433670e-10
  +3.7000000e+02   +3.8000000e+02   +1.6039420e-08   +1.4669840e-10
  +3.8000000e+02   +3.9000000e+02   +1.6084770e-08   +1.4492430e-10
  +3.9000000e+02   +4.0000000e+02   +1.6153960e-08   +1.4328130e-10
  +4.0000000e+02   +4.1000000e+02   +1.6210620e-08   +1.4529490e-10
  +4.1000000e+02   +4.2000000e+02   +1.6250270e-08   +1.4687390e-10
  +4.2000000e+02   +4.3000000e+02   +1.6269450e-08   +1.4653340e-10
  +4.3000000e+02   +4.4000000e+02   +1.6208430e-08   +1.4427420e-10
  +4.4000000e+02   +4.5000000e+02   +1.6314220e-08   +1.4494930e-10
  +4.5000000e+02   +4.6000000e+02   +1.6318740e-08   +1.4668040e-10
  +4.6000000e+02   +4.7000000e+02   +1.6299700e-08   +1.4782710e-10
  +4.7000000e+02   +4.8000000e+02   +1.6250270e-08   +1.4559990e-10
  +4.8000000e+02   +4.9000000e+02   +1.6255880e-08   +1.4407400e-10
  +4.9000000e+02   +5.0000000e+02   +1.6319050e-08   +1.4661030e-10
  +5.0000000e+02   +5.1000000e+02   +1.6223710e-08   +1.4832010e-10
  +5.1000000e+02   +5.2000000e+02   +1.6257050e-08   +1.4685430e-10
  +5.2000000e+02   +5.3000000e+02   +1.6283290e-08   +1.4498980e-10
  +5.3000000e+02   +5.4000000e+02   +1.6267150e-08   +1.4599360e-10
  +5.4000000e+02   +5.5000000e+02   +1.6245610e-08   +1.4767080e-10
  +5.5000000e+02   +5.6000000e+02   +1.6191660e-08   +1.4756470e-10
  +5.6000000e+02   +5.7000000e+02   +1.6222100e-08   +1.4572780e-10
  +5.7000000e+02   +5.8000000e+02   +1.6160710e-08   +1.4459590e-10
  +5.8000000e+02   +5.9000000e+02   +1.6186560e-08   +1.4650030e-10
  +5.9000000e+02   +6.0000000e+02   +1.6128200e-08   +1.4833870e-10
  +6.0000000e+02   +6.1000000e+02   +1.6118900e-08   +1.4634760e-10
  +6.1000000e+02   +6.2000000e+02   +1.6167980e-08   +1.4463430e-10
  +6.2000000e+02   +6.3000000e+02   +1.6158290e-08   +1.4619290e-10
  +6.3000000e+02   +6.4000000e+02   +1.6187290e-08   +1.4824960e-10
  +6.4000000e+02   +6.5000000e+02   +1.6076450e-08   +1.4750930e-10
  +6.5000000e+02   +6.6000000e+02   +1.6234820e-08   +1.4629700e-10
  +6.6000000e+02   +6.7000000e+02   +1.6135090e-08   +1.4541160e-10
  +6.7000000e+02   +6.8000000e+02   +1.6208450e-08   +1.4747750e-10
  +6.8000000e+02   +6.9000000e+02   +1.6120220e-08   +1.4907110e-10
  +6.9000000e+02   +7.0000000e+02   +1.6260930e-08   +1.4781110e-10
  +7.0000000e+02   +7.1000000e+02   +1.6248780e-08   +1.4583980e-10
  +7.1000000e+02   +7.2000000e+02   +1.6312760e-08   +1.4829550e-10
  +7.2000000e+02   +7.3000000e+02   +1.6417610e-08   +1.5052920e-10
  +7.3000000e+02   +7.4000000e+02   +1.6408450e-08   +1.5030140e-10
  +7.4000000e+02   +7.5000000e+02   +1.6514080e-08   +1.4885430e-10
  +7.5000000e+02   +7.6000000e+02   +1.6574910e-08   +1.4909390e-10
  +7.6000000e+02   +7.7000000e+02   +1.6709360e-08   +1.5161430e-10
  +7.7000000e+02   +7.8000000e+02   +1.6740700e-08   +1.5397820e-10
  +7.8000000e+02   +7.9000000e+02   +1.6869720e-08   +1.5263100e-10
  +7.9000000e+02   +8.0000000e+02   +1.7068100e-08   +1.5159940e-10
  +8.0000000e+02   +8.1000000e+02   +1.7221450e-08   +1.5534730e-10
  +8.1000000e+02   +8.2000000e+02   +1.7393480e-08   +1.5860430e-10
  +8.2000000e+02   +8.3000000e+02   +1.7704340e-08   +1.5955350e-10
  +8.3000000e+02   +8.4000000e+02   +1.7873910e-08   +1.5831150e-10
  +8.4000000e+02   +8.5000000e+02   +1.8080080e-08   +1.6046710e-10
  +8.5000000e+02   +8.6000000e+02   +1.8458430e-08   +1.6471380e-10
  +8.6000000e+02   +8.7000000e+02   +1.8831650e-08   +1.6786810e-10
  +8.7000000e+02   +8.8000000e+02   +1.9232350e-08   +1.6754740e-10
  +8.8000000e+02   +8.9000000e+02   +1.9719430e-08   +1.6988890e-10
  +8.9000000e+02   +9.0000000e+02   +2.0368250e-08   +1.7634150e-10
  +9.0000000e+02   +9.1000000e+02   +2.1057200e-08   +1.8265080e-10
  +9.1000000e+02   +9.2000000e+02   +2.1878080e-08   +1.8387410e-10
  +9.2000000e+02   +9.3000000e+02   +2.2882610e-08   +1.9103020e-10
  +9.3000000e+02   +9.4000000e+02   +2.4252130e-08   +2.0637410e-10
  +9.4000000e+02   +9.5000000e+02   +2.5935120e-08   +2.1970090e-10
  +9.5000000e+02   +9.6000000e+02   +2.8170300e-08   +2.2614870e-10
  +9.6000000e+02   +9.7000000e+02   +3.1508910e-08   +2.5247010e-10
  +9.7000000e+02   +9.8000000e+02   +3.6687360e-08   +2.9305190e-10
  +9.8000000e+02   +9.9000000e+02   +4.6938180e-08   +3.3297980e-10
  +9.9000000e+02   +1.0000000e+03   +1.1132390e-07   +5.3700460e-10
<\histogram>


<histogram> 100 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +6.3048500e-11   +2.2629272e-11
  +3.0000000e+01   +4.0000000e+01   +2.4520861e-09   +4.7439626e-12
  +4.0000000e+01   +5.0000000e+01   +3.4186914e-09   +5.4987587e-12
  +5.0000000e+01   +6.0000000e+01   +4.2395552e-09   +6.1494049e-12
  +6.0000000e+01   +7.0000000e+01   +4.9957962e-09   +6.6423807e-12
  +7.0000000e+01   +8.0000000e+01   +5.7115398e-09   +7.0547143e-12
  +8.0000000e+01   +9.0000000e+01   +6.3936870e-09   +7.3831437e-12
  +9.0000000e+01   +1.0000000e+02   +7.0244699e-09   +7.6440164e-12
  +1.0000000e+02   +1.1000000e+02   +7.6280791e-09   +7.8010458e-12
  +1.1000000e+02   +1.2000000e+02   +8.2200742e-09   +7.9309463e-12
  +1.2000000e+02   +1.3000000e+02   +8.8125048e-09   +8.1160695e-12
  +1.3000000e+02   +1.4000000e+02   +9.4243251e-09   +8.5091790e-12
  +1.4000000e+02   +1.5000000e+02   +1.0001577e-08   +8.6962996e-12
  +1.5000000e+02   +1.6000000e+02   +1.0545340e-08   +8.9271492e-12
  +1.6000000e+02   +1.7000000e+02   +1.1052581e-08   +9.0558266e-12
  +1.7000000e+02   +1.8000000e+02   +1.1528239e-08   +9.1794227e-12
  +1.8000000e+02   +1.9000000e+02   +1.1948188e-08   +9.2685487e-12
  +1.9000000e+02   +2.0000000e+02   +1.2377754e-08   +9.3283582e-12
  +2.0000000e+02   +2.1000000e+02   +1.2784021e-08   +9.8749977e-12
  +2.1000000e+02   +2.2000000e+02   +1.3119012e-08   +1.0107032e-11
  +2.2000000e+02   +2.3000000e+02   +1.3412319e-08   +1.0159638e-11
  +2.3000000e+02   +2.4000000e+02   +1.3762532e-08   +1.0244688e-11
  +2.4000000e+02   +2.5000000e+02   +1.4062047e-08   +1.0382151e-11
  +2.5000000e+02   +2.6000000e+02   +1.4297500e-08   +1.0423478e-11
  +2.6000000e+02   +2.7000000e+02   +1.4551739e-08   +1.0437396e-11
  +2.7000000e+02   +2.8000000e+02   +1.4757311e-08   +1.0541915e-11
  +2.8000000e+02   +2.9000000e+02   +1.4981947e-08   +1.0553690e-11
  +2.9000000e+02   +3.0000000e+02   +1.5163136e-08   +1.0480426e-11
  +3.0000000e+02   +3.1000000e+02   +1.5324824e-08   +1.0431399e-11
  +3.1000000e+02   +3.2000000e+02   +1.5466070e-08   +1.0484293e-11
  +3.2000000e+02   +3.3000000e+02   +1.5586109e-08   +1.0639956e-11
  +3.3000000e+02   +3.4000000e+02   +1.5704046e-08   +1.0772838e-11
  +3.4000000e+02   +3.5000000e+02   +1.5806850e-08   +1.0805997e-11
  +3.5000000e+02   +3.6000000e+02   +1.5898623e-08   +1.0722289e-11
  +3.6000000e+02   +3.7000000e+02   +1.5973788e-08   +1.0634835e-11
  +3.7000000e+02   +3.8000000e+02   +1.6056702e-08   +1.0597538e-11
  +3.8000000e+02   +3.9000000e+02   +1.6106565e-08   +1.0599313e-11
  +3.9000000e+02   +4.0000000e+02   +1.6138410e-08   +1.0612226e-11
  +4.0000000e+02   +4.1000000e+02   +1.6177767e-08   +1.0698373e-11
  +4.1000000e+02   +4.2000000e+02   +1.6215446e-08   +1.0793600e-11
  +4.2000000e+02   +4.3000000e+02   +1.6260674e-08   +1.0908928e-11
  +4.3000000e+02   +4.4000000e+02   +1.6262555e-08   +1.0957713e-11
  +4.4000000e+02   +4.5000000e+02   +1.6284548e-08   +1.0963694e-11
  +4.5000000e+02   +4.6000000e+02   +1.6303500e-08   +1.0926149e-11
  +4.6000000e+02   +4.7000000e+02   +1.6278498e-08   +1.0956325e-11
  +4.7000000e+02   +4.8000000e+02   +1.6295478e-08   +1.1063145e-11
  +4.8000000e+02   +4.9000000e+02   +1.6278032e-08   +1.1066245e-11
  +4.9000000e+02   +5.0000000e+02   +1.6293709e-08   +1.1042203e-11
  +5.0000000e+02   +5.1000000e+02   +1.6292761e-08   +1.1036640e-11
  +5.1000000e+02   +5.2000000e+02   +1.6262611e-08   +1.1239376e-11
  +5.2000000e+02   +5.3000000e+02   +1.6232868e-08   +1.1245875e-11
  +5.3000000e+02   +5.4000000e+02   +1.6245227e-08   +1.1237744e-11
  +5.4000000e+02   +5.5000000e+02   +1.6218774e-08   +1.1253505e-11
  +5.5000000e+02   +5.6000000e+02   +1.6211418e-08   +1.1306161e-11
  +5.6000000e+02   +5.7000000e+02   +1.6201308e-08   +1.1315584e-11
  +5.7000000e+02   +5.8000000e+02   +1.6193145e-08   +1.1236460e-11
  +5.8000000e+02   +5.9000000e+02   +1.6187246e-08   +1.1214789e-11
  +5.9000000e+02   +6.0000000e+02   +1.6145157e-08   +1.1129526e-11
  +6.0000000e+02   +6.1000000e+02   +1.6141919e-08   +1.1241378e-11
  +6.1000000e+02   +6.2000000e+02   +1.6156710e-08   +1.1303293e-11
  +6.2000000e+02   +6.3000000e+02   +1.6142413e-08   +1.1317113e-11
  +6.3000000e+02   +6.4000000e+02   +1.6142566e-08   +1.1502887e-11
  +6.4000000e+02   +6.5000000e+02   +1.6165703e-08   +1.1748771e-11
  +6.5000000e+02   +6.6000000e+02   +1.6173789e-08   +1.1742187e-11
  +6.6000000e+02   +6.7000000e+02   +1.6171302e-08   +1.1716108e-11
  +6.7000000e+02   +6.8000000e+02   +1.6166987e-08   +1.1712199e-11
  +6.8000000e+02   +6.9000000e+02   +1.6199692e-08   +1.1641216e-11
  +6.9000000e+02   +7.0000000e+02   +1.6223455e-08   +1.1777873e-11
  +7.0000000e+02   +7.1000000e+02   +1.6264399e-08   +1.1853450e-11
  +7.1000000e+02   +7.2000000e+02   +1.6291437e-08   +1.1888870e-11
  +7.2000000e+02   +7.3000000e+02   +1.6341065e-08   +1.2032823e-11
  +7.3000000e+02   +7.4000000e+02   +1.6443620e-08   +1.2045452e-11
  +7.4000000e+02   +7.5000000e+02   +1.6506059e-08   +1.2103820e-11
  +7.5000000e+02   +7.6000000e+02   +1.6573191e-08   +1.2133125e-11
  +7.6000000e+02   +7.7000000e+02   +1.6666007e-08   +1.2157814e-11
  +7.7000000e+02   +7.8000000e+02   +1.6792799e-08   +1.2147938e-11
  +7.8000000e+02   +7.9000000e+02   +1.6891305e-08   +1.2286628e-11
  +7.9000000e+02   +8.0000000e+02   +1.7054254e-08   +1.2538164e-11
  +8.0000000e+02   +8.1000000e+02   +1.7219478e-08   +1.2661259e-11
  +8.1000000e+02   +8.2000000e+02   +1.7422097e-08   +1.2810719e-11
  +8.2000000e+02   +8.3000000e+02   +1.7624158e-08   +1.2967452e-11
  +8.3000000e+02   +8.4000000e+02   +1.7844463e-08   +1.3057452e-11
  +8.4000000e+02   +8.5000000e+02   +1.8132450e-08   +1.3125040e-11
  +8.5000000e+02   +8.6000000e+02   +1.8461083e-08   +1.3240993e-11
  +8.6000000e+02   +8.7000000e+02   +1.8796574e-08   +1.3358498e-11
  +8.7000000e+02   +8.8000000e+02   +1.9261448e-08   +1.3695236e-11
  +8.8000000e+02   +8.9000000e+02   +1.9729419e-08   +1.3813474e-11
  +8.9000000e+02   +9.0000000e+02   +2.0356196e-08   +1.4028020e-11
  +9.0000000e+02   +9.1000000e+02   +2.1053686e-08   +1.4200880e-11
  +9.1000000e+02   +9.2000000e+02   +2.1874907e-08   +1.4544962e-11
  +9.2000000e+02   +9.3000000e+02   +2.2920927e-08   +1.5055779e-11
  +9.3000000e+02   +9.4000000e+02   +2.4232382e-08   +1.5508937e-11
  +9.4000000e+02   +9.5000000e+02   +2.5917581e-08   +1.6067989e-11
  +9.5000000e+02   +9.6000000e+02   +2.8204796e-08   +1.6875487e-11
  +9.6000000e+02   +9.7000000e+02   +3.1418426e-08   +1.7748705e-11
  +9.7000000e+02   +9.8000000e+02   +3.6699428e-08   +1.9143132e-11
  +9.8000000e+02   +9.9000000e+02   +4.6999263e-08   +2.1547809e-11
  +9.9000000e+02   +1.0000000e+03   +1.1127180e-07   +3.3532740e-11
<\histogram>


<histogram> 100 "pT 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +3.2156429e-02   +1.1543123e-02
  +3.0000000e+01   +4.0000000e+01   +8.9882329e-01   +5.3862696e-03
  +4.0000000e+01   +5.0000000e+01   +9.7786810e-01   +9.3350962e-03
  +5.0000000e+01   +6.0000000e+01   +1.0004836e+00   +9.1330241e-03
  +6.0000000e+01   +7.0000000e+01   +1.0115759e+00   +1.0073597e-02
  +7.0000000e+01   +8.0000000e+01   +9.9606543e-01   +1.2666380e-02
  +8.0000000e+01   +9.0000000e+01   +9.9814692e-01   +1.1922860e-02
  +9.0000000e+01   +1.0000000e+02   +9.9753174e-01   +1.3143217e-02
  +1.0000000e+02   +1.1000000e+02   +9.8701536e-01   +1.3182186e-02
  +1.1000000e+02   +1.2000000e+02   +9.8589372e-01   +1.2587676e-02
  +1.2000000e+02   +1.3000000e+02   +9.8349260e-01   +1.2023227e-02
  +1.3000000e+02   +1.4000000e+02   +9.9386754e-01   +1.1716081e-02
  +1.4000000e+02   +1.5000000e+02   +9.9176636e-01   +1.1243089e-02
  +1.5000000e+02   +1.6000000e+02   +9.9845573e-01   +1.1330764e-02
  +1.6000000e+02   +1.7000000e+02   +9.9740384e-01   +1.1147937e-02
  +1.7000000e+02   +1.8000000e+02   +9.9552326e-01   +1.0934309e-02
  +1.8000000e+02   +1.9000000e+02   +9.9554379e-01   +1.0715217e-02
  +1.9000000e+02   +2.0000000e+02   +1.0034791e+00   +1.0541807e-02
  +2.0000000e+02   +2.1000000e+02   +1.0011003e+00   +1.0228159e-02
  +2.1000000e+02   +2.2000000e+02   +1.0002731e+00   +1.0024950e-02
  +2.2000000e+02   +2.3000000e+02   +9.9852139e-01   +9.8613797e-03
  +2.3000000e+02   +2.4000000e+02   +9.9524612e-01   +9.7363438e-03
  +2.4000000e+02   +2.5000000e+02   +1.0011945e+00   +9.6183722e-03
  +2.5000000e+02   +2.6000000e+02   +9.9998321e-01   +9.4066109e-03
  +2.6000000e+02   +2.7000000e+02   +9.9969834e-01   +9.3071442e-03
  +2.7000000e+02   +2.8000000e+02   +1.0039206e+00   +9.3956128e-03
  +2.8000000e+02   +2.9000000e+02   +9.9586464e-01   +9.3793556e-03
  +2.9000000e+02   +3.0000000e+02   +9.9920765e-01   +9.2506412e-03
  +3.0000000e+02   +3.1000000e+02   +1.0039184e+00   +9.1470533e-03
  +3.1000000e+02   +3.2000000e+02   +1.0043874e+00   +9.2120817e-03
  +3.2000000e+02   +3.3000000e+02   +9.9734055e-01   +9.1881399e-03
  +3.3000000e+02   +3.4000000e+02   +9.9846302e-01   +9.1934115e-03
  +3.4000000e+02   +3.5000000e+02   +1.0005919e+00   +9.0718156e-03
  +3.5000000e+02   +3.6000000e+02   +1.0014527e+00   +8.9978570e-03
  +3.6000000e+02   +3.7000000e+02   +9.9751822e-01   +9.0155463e-03
  +3.7000000e+02   +3.8000000e+02   +1.0010775e+00   +9.1797795e-03
  +3.8000000e+02   +3.9000000e+02   +1.0013550e+00   +9.0462739e-03
  +3.9000000e+02   +4.0000000e+02   +9.9903739e-01   +8.8855127e-03
  +4.0000000e+02   +4.1000000e+02   +9.9797337e-01   +8.9690941e-03
  +4.1000000e+02   +4.2000000e+02   +9.9785702e-01   +9.0433003e-03
  +4.2000000e+02   +4.3000000e+02   +9.9946058e-01   +9.0267392e-03
  +4.3000000e+02   +4.4000000e+02   +1.0033393e+00   +8.9564579e-03
  +4.4000000e+02   +4.5000000e+02   +9.9818122e-01   +8.8941100e-03
  +4.5000000e+02   +4.6000000e+02   +9.9906610e-01   +9.0049951e-03
  +4.6000000e+02   +4.7000000e+02   +9.9869924e-01   +9.0824249e-03
  +4.7000000e+02   +4.8000000e+02   +1.0027820e+00   +9.0105270e-03
  +4.8000000e+02   +4.9000000e+02   +1.0013627e+00   +8.9010331e-03
  +4.9000000e+02   +5.0000000e+02   +9.9844715e-01   +8.9955312e-03
  +5.0000000e+02   +5.1000000e+02   +1.0042562e+00   +9.2062605e-03
  +5.1000000e+02   +5.2000000e+02   +1.0003421e+00   +9.0627671e-03
  +5.2000000e+02   +5.3000000e+02   +9.9690345e-01   +8.9034624e-03
  +5.3000000e+02   +5.4000000e+02   +9.9865231e-01   +8.9892389e-03
  +5.4000000e+02   +5.5000000e+02   +9.9834811e-01   +9.1012739e-03
  +5.5000000e+02   +5.6000000e+02   +1.0012203e+00   +9.1514235e-03
  +5.6000000e+02   +5.7000000e+02   +9.9871829e-01   +8.9988498e-03
  +5.7000000e+02   +5.8000000e+02   +1.0020070e+00   +8.9922516e-03
  +5.8000000e+02   +5.9000000e+02   +1.0000424e+00   +9.0776000e-03
  +5.9000000e+02   +6.0000000e+02   +1.0010514e+00   +9.2329678e-03
  +6.0000000e+02   +6.1000000e+02   +1.0014281e+00   +9.1189280e-03
  +6.1000000e+02   +6.2000000e+02   +9.9930294e-01   +8.9667848e-03
  +6.2000000e+02   +6.3000000e+02   +9.9901741e-01   +9.0657531e-03
  +6.3000000e+02   +6.4000000e+02   +9.9723709e-01   +9.1606948e-03
  +6.4000000e+02   +6.5000000e+02   +1.0055518e+00   +9.2553275e-03
  +6.5000000e+02   +6.6000000e+02   +9.9624073e-01   +9.0065226e-03
  +6.6000000e+02   +6.7000000e+02   +1.0022443e+00   +9.0615006e-03
  +6.7000000e+02   +6.8000000e+02   +9.9744189e-01   +9.1042490e-03
  +6.8000000e+02   +6.9000000e+02   +1.0049300e+00   +9.3210666e-03
  +6.9000000e+02   +7.0000000e+02   +9.9769540e-01   +9.0978826e-03
  +7.0000000e+02   +7.1000000e+02   +1.0009612e+00   +9.0136270e-03
  +7.1000000e+02   +7.2000000e+02   +9.9869286e-01   +9.1080897e-03
  +7.2000000e+02   +7.3000000e+02   +9.9533763e-01   +9.1554000e-03
  +7.3000000e+02   +7.4000000e+02   +1.0021434e+00   +9.2089399e-03
  +7.4000000e+02   +7.5000000e+02   +9.9951429e-01   +9.0391671e-03
  +7.5000000e+02   +7.6000000e+02   +9.9989629e-01   +9.0239624e-03
  +7.6000000e+02   +7.7000000e+02   +9.9740547e-01   +9.0792750e-03
  +7.7000000e+02   +7.8000000e+02   +1.0031121e+00   +9.2549519e-03
  +7.8000000e+02   +7.9000000e+02   +1.0012795e+00   +9.0884375e-03
  +7.9000000e+02   +8.0000000e+02   +9.9918878e-01   +8.9051766e-03
  +8.0000000e+02   +8.1000000e+02   +9.9988549e-01   +9.0494518e-03
  +8.1000000e+02   +8.2000000e+02   +1.0016453e+00   +9.1632572e-03
  +8.2000000e+02   +8.3000000e+02   +9.9547105e-01   +9.0011468e-03
  +8.3000000e+02   +8.4000000e+02   +9.9835251e-01   +8.8726609e-03
  +8.4000000e+02   +8.5000000e+02   +1.0028966e+00   +8.9306149e-03
  +8.5000000e+02   +8.6000000e+02   +1.0001437e+00   +8.9535648e-03
  +8.6000000e+02   +8.7000000e+02   +9.9813739e-01   +8.9257762e-03
  +8.7000000e+02   +8.8000000e+02   +1.0015130e+00   +8.7539402e-03
  +8.8000000e+02   +8.9000000e+02   +1.0005066e+00   +8.6480861e-03
  +8.9000000e+02   +9.0000000e+02   +9.9940820e-01   +8.6799090e-03
  +9.0000000e+02   +9.1000000e+02   +9.9983312e-01   +8.6987648e-03
  +9.1000000e+02   +9.2000000e+02   +9.9985497e-01   +8.4295282e-03
  +9.2000000e+02   +9.3000000e+02   +1.0016745e+00   +8.3880936e-03
  +9.3000000e+02   +9.4000000e+02   +9.9918572e-01   +8.5266099e-03
  +9.4000000e+02   +9.5000000e+02   +9.9932374e-01   +8.4880852e-03
  +9.5000000e+02   +9.6000000e+02   +1.0012246e+00   +8.0600357e-03
  +9.6000000e+02   +9.7000000e+02   +9.9712830e-01   +8.0094796e-03
  +9.7000000e+02   +9.8000000e+02   +1.0003289e+00   +8.0074629e-03
  +9.8000000e+02   +9.9000000e+02   +1.0013013e+00   +7.1180581e-03
  +9.9000000e+02   +1.0000000e+03   +9.9953200e-01   +4.8309456e-03
<\histogram>


<histogram> 100 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +6.8695440e-08   +2.8222180e-10
  -9.8000000e-01   -9.6000000e-01   +5.6016660e-08   +2.6788680e-10
  -9.6000000e-01   -9.4000000e-01   +4.7062990e-08   +2.4838360e-10
  -9.4000000e-01   -9.2000000e-01   +4.0524050e-08   +2.3016170e-10
  -9.2000000e-01   -9.0000000e-01   +3.5645300e-08   +2.1553770e-10
  -9.0000000e-01   -8.8000000e-01   +3.1898080e-08   +2.0403000e-10
  -8.8000000e-01   -8.6000000e-01   +2.8664970e-08   +1.9339200e-10
  -8.6000000e-01   -8.4000000e-01   +2.6260660e-08   +1.8505010e-10
  -8.4000000e-01   -8.2000000e-01   +2.4149740e-08   +1.8009270e-10
  -8.2000000e-01   -8.0000000e-01   +2.2338530e-08   +1.7161340e-10
  -8.0000000e-01   -7.8000000e-01   +2.0821610e-08   +1.6592550e-10
  -7.8000000e-01   -7.6000000e-01   +1.9467330e-08   +1.6206980e-10
  -7.6000000e-01   -7.4000000e-01   +1.8310460e-08   +1.5557850e-10
  -7.4000000e-01   -7.2000000e-01   +1.7356650e-08   +1.5387790e-10
  -7.2000000e-01   -7.0000000e-01   +1.6391640e-08   +1.4811130e-10
  -7.0000000e-01   -6.8000000e-01   +1.5643460e-08   +1.4569500e-10
  -6.8000000e-01   -6.6000000e-01   +1.4836590e-08   +1.4291560e-10
  -6.6000000e-01   -6.4000000e-01   +1.4212200e-08   +1.3677300e-10
  -6.4000000e-01   -6.2000000e-01   +1.3653200e-08   +1.4000490e-10
  -6.2000000e-01   -6.0000000e-01   +1.3052470e-08   +1.3425360e-10
  -6.0000000e-01   -5.8000000e-01   +1.2622950e-08   +1.3078430e-10
  -5.8000000e-01   -5.6000000e-01   +1.2229630e-08   +1.3461300e-10
  -5.6000000e-01   -5.4000000e-01   +1.1738380e-08   +1.2966150e-10
  -5.4000000e-01   -5.2000000e-01   +1.1400310e-08   +1.2575030e-10
  -5.2000000e-01   -5.0000000e-01   +1.1048480e-08   +1.2918170e-10
  -5.0000000e-01   -4.8000000e-01   +1.0727640e-08   +1.2698040e-10
  -4.8000000e-01   -4.6000000e-01   +1.0417550e-08   +1.2343930e-10
  -4.6000000e-01   -4.4000000e-01   +1.0199730e-08   +1.2078990e-10
  -4.4000000e-01   -4.2000000e-01   +9.9651670e-09   +1.2770950e-10
  -4.2000000e-01   -4.0000000e-01   +9.7079990e-09   +1.2461830e-10
  -4.0000000e-01   -3.8000000e-01   +9.5511610e-09   +1.2228270e-10
  -3.8000000e-01   -3.6000000e-01   +9.2926470e-09   +1.1939410e-10
  -3.6000000e-01   -3.4000000e-01   +9.1438970e-09   +1.2706270e-10
  -3.4000000e-01   -3.2000000e-01   +8.8959810e-09   +1.3159250e-10
  -3.2000000e-01   -3.0000000e-01   +8.9409560e-09   +1.3084790e-10
  -3.0000000e-01   -2.8000000e-01   +8.6122020e-09   +1.2742190e-10
  -2.8000000e-01   -2.6000000e-01   +8.6269160e-09   +1.2661830e-10
  -2.6000000e-01   -2.4000000e-01   +8.4521460e-09   +1.2449630e-10
  -2.4000000e-01   -2.2000000e-01   +8.3531880e-09   +1.3814020e-10
  -2.2000000e-01   -2.0000000e-01   +8.4028000e-09   +1.4495350e-10
  -2.0000000e-01   -1.8000000e-01   +8.1056710e-09   +1.4167360e-10
  -1.8000000e-01   -1.6000000e-01   +8.1211400e-09   +1.4116950e-10
  -1.6000000e-01   -1.4000000e-01   +8.0602450e-09   +1.4006890e-10
  -1.4000000e-01   -1.2000000e-01   +7.9039160e-09   +1.3823140e-10
  -1.2000000e-01   -1.0000000e-01   +7.9668730e-09   +1.3838320e-10
  -1.0000000e-01   -8.0000000e-02   +7.9110840e-09   +1.3753880e-10
  -8.0000000e-02   -6.0000000e-02   +7.8417590e-09   +1.4082240e-10
  -6.0000000e-02   -4.0000000e-02   +8.0005300e-09   +1.4711500e-10
  -4.0000000e-02   -2.0000000e-02   +7.6574250e-09   +1.4377710e-10
  -2.0000000e-02   +0.0000000e+00   +7.9610320e-09   +1.4651260e-10
  +0.0000000e+00   +2.0000000e-02   +7.7796470e-09   +1.4485190e-10
  +2.0000000e-02   +4.0000000e-02   +7.7907940e-09   +1.4503420e-10
  +4.0000000e-02   +6.0000000e-02   +7.8746580e-09   +1.4593960e-10
  +6.0000000e-02   +8.0000000e-02   +7.8308030e-09   +1.4575400e-10
  +8.0000000e-02   +1.0000000e-01   +7.9187050e-09   +1.4685700e-10
  +1.0000000e-01   +1.2000000e-01   +7.9368940e-09   +1.4620670e-10
  +1.2000000e-01   +1.4000000e-01   +8.0602550e-09   +1.3420030e-10
  +1.4000000e-01   +1.6000000e-01   +7.8746610e-09   +1.3311770e-10
  +1.6000000e-01   +1.8000000e-01   +8.2174080e-09   +1.3651450e-10
  +1.8000000e-01   +2.0000000e-01   +8.2474270e-09   +1.3739320e-10
  +2.0000000e-01   +2.2000000e-01   +8.2228940e-09   +1.3786720e-10
  +2.2000000e-01   +2.4000000e-01   +8.3041970e-09   +1.3932830e-10
  +2.4000000e-01   +2.6000000e-01   +8.4999890e-09   +1.4181750e-10
  +2.6000000e-01   +2.8000000e-01   +8.5352640e-09   +1.3251560e-10
  +2.8000000e-01   +3.0000000e-01   +8.7308800e-09   +1.2287230e-10
  +3.0000000e-01   +3.2000000e-01   +8.8341530e-09   +1.2456030e-10
  +3.2000000e-01   +3.4000000e-01   +9.0064080e-09   +1.2682540e-10
  +3.4000000e-01   +3.6000000e-01   +9.1515390e-09   +1.2898450e-10
  +3.6000000e-01   +3.8000000e-01   +9.2891670e-09   +1.2989660e-10
  +3.8000000e-01   +4.0000000e-01   +9.6028320e-09   +1.1929520e-10
  +4.0000000e-01   +4.2000000e-01   +9.6569630e-09   +1.2093290e-10
  +4.2000000e-01   +4.4000000e-01   +9.9215770e-09   +1.2398450e-10
  +4.4000000e-01   +4.6000000e-01   +1.0236970e-08   +1.2747930e-10
  +4.6000000e-01   +4.8000000e-01   +1.0407010e-08   +1.2210990e-10
  +4.8000000e-01   +5.0000000e-01   +1.0784660e-08   +1.2466170e-10
  +5.0000000e-01   +5.2000000e-01   +1.1039610e-08   +1.2795140e-10
  +5.2000000e-01   +5.4000000e-01   +1.1345810e-08   +1.2978560e-10
  +5.4000000e-01   +5.6000000e-01   +1.1761270e-08   +1.2701890e-10
  +5.6000000e-01   +5.8000000e-01   +1.2221170e-08   +1.3169490e-10
  +5.8000000e-01   +6.0000000e-01   +1.2574120e-08   +1.3555910e-10
  +6.0000000e-01   +6.2000000e-01   +1.3156630e-08   +1.3231550e-10
  +6.2000000e-01   +6.4000000e-01   +1.3549150e-08   +1.3697930e-10
  +6.4000000e-01   +6.6000000e-01   +1.4263010e-08   +1.4090370e-10
  +6.6000000e-01   +6.8000000e-01   +1.4854040e-08   +1.4035060e-10
  +6.8000000e-01   +7.0000000e-01   +1.5605780e-08   +1.4731720e-10
  +7.0000000e-01   +7.2000000e-01   +1.6394770e-08   +1.4648050e-10
  +7.2000000e-01   +7.4000000e-01   +1.7293030e-08   +1.5321230e-10
  +7.4000000e-01   +7.6000000e-01   +1.8371250e-08   +1.5537080e-10
  +7.6000000e-01   +7.8000000e-01   +1.9485510e-08   +1.6237550e-10
  +7.8000000e-01   +8.0000000e-01   +2.0814120e-08   +1.6468550e-10
  +8.0000000e-01   +8.2000000e-01   +2.2357850e-08   +1.7337070e-10
  +8.2000000e-01   +8.4000000e-01   +2.4180760e-08   +1.7848600e-10
  +8.4000000e-01   +8.6000000e-01   +2.6175150e-08   +1.8549450e-10
  +8.6000000e-01   +8.8000000e-01   +2.8749560e-08   +1.9502610e-10
  +8.8000000e-01   +9.0000000e-01   +3.1851540e-08   +2.0481550e-10
  +9.0000000e-01   +9.2000000e-01   +3.5635290e-08   +2.1565200e-10
  +9.2000000e-01   +9.4000000e-01   +4.0542280e-08   +2.2931370e-10
  +9.4000000e-01   +9.6000000e-01   +4.7029370e-08   +2.4670700e-10
  +9.6000000e-01   +9.8000000e-01   +5.6018490e-08   +2.7001660e-10
  +9.8000000e-01   +1.0000000e+00   +6.8709800e-08   +2.8578530e-10
<\histogram>


<histogram> 100 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +6.7293332e-08   +1.9783426e-11
  -9.8000000e-01   -9.6000000e-01   +5.6001692e-08   +1.4609455e-11
  -9.6000000e-01   -9.4000000e-01   +4.7035617e-08   +1.3068636e-11
  -9.4000000e-01   -9.2000000e-01   +4.0541475e-08   +1.2013747e-11
  -9.2000000e-01   -9.0000000e-01   +3.5646306e-08   +1.1314657e-11
  -9.0000000e-01   -8.8000000e-01   +3.1825515e-08   +1.0842480e-11
  -8.8000000e-01   -8.6000000e-01   +2.8768042e-08   +1.0384504e-11
  -8.6000000e-01   -8.4000000e-01   +2.6227160e-08   +1.0100632e-11
  -8.4000000e-01   -8.2000000e-01   +2.4133281e-08   +9.7455512e-12
  -8.2000000e-01   -8.0000000e-01   +2.2350367e-08   +9.3016227e-12
  -8.0000000e-01   -7.8000000e-01   +2.0808286e-08   +9.0521781e-12
  -7.8000000e-01   -7.6000000e-01   +1.9503843e-08   +8.9979133e-12
  -7.6000000e-01   -7.4000000e-01   +1.8341496e-08   +8.8284284e-12
  -7.4000000e-01   -7.2000000e-01   +1.7302321e-08   +8.5347542e-12
  -7.2000000e-01   -7.0000000e-01   +1.6392390e-08   +8.4228137e-12
  -7.0000000e-01   -6.8000000e-01   +1.5581537e-08   +8.2777525e-12
  -6.8000000e-01   -6.6000000e-01   +1.4883849e-08   +8.1182187e-12
  -6.6000000e-01   -6.4000000e-01   +1.4215180e-08   +7.9442163e-12
  -6.4000000e-01   -6.2000000e-01   +1.3632446e-08   +7.7544666e-12
  -6.2000000e-01   -6.0000000e-01   +1.3094151e-08   +7.7358409e-12
  -6.0000000e-01   -5.8000000e-01   +1.2621317e-08   +7.6740627e-12
  -5.8000000e-01   -5.6000000e-01   +1.2174259e-08   +7.6091750e-12
  -5.6000000e-01   -5.4000000e-01   +1.1756376e-08   +7.4889097e-12
  -5.4000000e-01   -5.2000000e-01   +1.1393463e-08   +7.3495572e-12
  -5.2000000e-01   -5.0000000e-01   +1.1048271e-08   +7.2423413e-12
  -5.0000000e-01   -4.8000000e-01   +1.0737354e-08   +7.2087793e-12
  -4.8000000e-01   -4.6000000e-01   +1.0437115e-08   +7.0938440e-12
  -4.6000000e-01   -4.4000000e-01   +1.0193991e-08   +7.0467008e-12
  -4.4000000e-01   -4.2000000e-01   +9.9451179e-09   +6.8987483e-12
  -4.2000000e-01   -4.0000000e-01   +9.7207700e-09   +6.8259889e-12
  -4.0000000e-01   -3.8000000e-01   +9.5009636e-09   +6.8306586e-12
  -3.8000000e-01   -3.6000000e-01   +9.3185278e-09   +6.7984968e-12
  -3.6000000e-01   -3.4000000e-01   +9.1472771e-09   +6.7397056e-12
  -3.4000000e-01   -3.2000000e-01   +8.9844332e-09   +6.6748217e-12
  -3.2000000e-01   -3.0000000e-01   +8.8393019e-09   +6.6866826e-12
  -3.0000000e-01   -2.8000000e-01   +8.7070855e-09   +6.6246885e-12
  -2.8000000e-01   -2.6000000e-01   +8.5653981e-09   +6.5614106e-12
  -2.6000000e-01   -2.4000000e-01   +8.4501672e-09   +6.5035626e-12
  -2.4000000e-01   -2.2000000e-01   +8.3562707e-09   +6.4697240e-12
  -2.2000000e-01   -2.0000000e-01   +8.2739206e-09   +6.4126288e-12
  -2.0000000e-01   -1.8000000e-01   +8.1790086e-09   +6.3530423e-12
  -1.8000000e-01   -1.6000000e-01   +8.1092384e-09   +6.3259847e-12
  -1.6000000e-01   -1.4000000e-01   +8.0557793e-09   +6.3141437e-12
  -1.4000000e-01   -1.2000000e-01   +7.9863068e-09   +6.2995057e-12
  -1.2000000e-01   -1.0000000e-01   +7.9496334e-09   +6.3248113e-12
  -1.0000000e-01   -8.0000000e-02   +7.9005045e-09   +6.3396443e-12
  -8.0000000e-02   -6.0000000e-02   +7.8744106e-09   +6.3244908e-12
  -6.0000000e-02   -4.0000000e-02   +7.8461495e-09   +6.3092250e-12
  -4.0000000e-02   -2.0000000e-02   +7.8330358e-09   +6.3032522e-12
  -2.0000000e-02   +0.0000000e+00   +7.8134346e-09   +6.2851284e-12
  +0.0000000e+00   +2.0000000e-02   +7.8134346e-09   +6.2851284e-12
  +2.0000000e-02   +4.0000000e-02   +7.8330358e-09   +6.3032522e-12
  +4.0000000e-02   +6.0000000e-02   +7.8461495e-09   +6.3092250e-12
  +6.0000000e-02   +8.0000000e-02   +7.8744106e-09   +6.3244908e-12
  +8.0000000e-02   +1.0000000e-01   +7.9005045e-09   +6.3396443e-12
  +1.0000000e-01   +1.2000000e-01   +7.9496334e-09   +6.3248113e-12
  +1.2000000e-01   +1.4000000e-01   +7.9863068e-09   +6.2995057e-12
  +1.4000000e-01   +1.6000000e-01   +8.0557793e-09   +6.3141437e-12
  +1.6000000e-01   +1.8000000e-01   +8.1092384e-09   +6.3259847e-12
  +1.8000000e-01   +2.0000000e-01   +8.1790086e-09   +6.3530423e-12
  +2.0000000e-01   +2.2000000e-01   +8.2739206e-09   +6.4126288e-12
  +2.2000000e-01   +2.4000000e-01   +8.3562707e-09   +6.4697240e-12
  +2.4000000e-01   +2.6000000e-01   +8.4501672e-09   +6.5035626e-12
  +2.6000000e-01   +2.8000000e-01   +8.5653981e-09   +6.5614106e-12
  +2.8000000e-01   +3.0000000e-01   +8.7070855e-09   +6.6246885e-12
  +3.0000000e-01   +3.2000000e-01   +8.8393019e-09   +6.6866826e-12
  +3.2000000e-01   +3.4000000e-01   +8.9844332e-09   +6.6748217e-12
  +3.4000000e-01   +3.6000000e-01   +9.1472771e-09   +6.7397056e-12
  +3.6000000e-01   +3.8000000e-01   +9.3185278e-09   +6.7984968e-12
  +3.8000000e-01   +4.0000000e-01   +9.5009636e-09   +6.8306586e-12
  +4.0000000e-01   +4.2000000e-01   +9.7207700e-09   +6.8259889e-12
  +4.2000000e-01   +4.4000000e-01   +9.9451179e-09   +6.8987483e-12
  +4.4000000e-01   +4.6000000e-01   +1.0193991e-08   +7.0467008e-12
  +4.6000000e-01   +4.8000000e-01   +1.0437115e-08   +7.0938440e-12
  +4.8000000e-01   +5.0000000e-01   +1.0737354e-08   +7.2087793e-12
  +5.0000000e-01   +5.2000000e-01   +1.1048271e-08   +7.2423413e-12
  +5.2000000e-01   +5.4000000e-01   +1.1393463e-08   +7.3495572e-12
  +5.4000000e-01   +5.6000000e-01   +1.1756376e-08   +7.4889097e-12
  +5.6000000e-01   +5.8000000e-01   +1.2174259e-08   +7.6091750e-12
  +5.8000000e-01   +6.0000000e-01   +1.2621317e-08   +7.6740627e-12
  +6.0000000e-01   +6.2000000e-01   +1.3094151e-08   +7.7358409e-12
  +6.2000000e-01   +6.4000000e-01   +1.3632446e-08   +7.7544666e-12
  +6.4000000e-01   +6.6000000e-01   +1.4215180e-08   +7.9442163e-12
  +6.6000000e-01   +6.8000000e-01   +1.4883849e-08   +8.1182187e-12
  +6.8000000e-01   +7.0000000e-01   +1.5581537e-08   +8.2777525e-12
  +7.0000000e-01   +7.2000000e-01   +1.6392390e-08   +8.4228137e-12
  +7.2000000e-01   +7.4000000e-01   +1.7302321e-08   +8.5347542e-12
  +7.4000000e-01   +7.6000000e-01   +1.8341496e-08   +8.8284284e-12
  +7.6000000e-01   +7.8000000e-01   +1.9503843e-08   +8.9979133e-12
  +7.8000000e-01   +8.0000000e-01   +2.0808286e-08   +9.0521781e-12
  +8.0000000e-01   +8.2000000e-01   +2.2350367e-08   +9.3016227e-12
  +8.2000000e-01   +8.4000000e-01   +2.4133281e-08   +9.7455512e-12
  +8.4000000e-01   +8.6000000e-01   +2.6227160e-08   +1.0100632e-11
  +8.6000000e-01   +8.8000000e-01   +2.8768042e-08   +1.0384504e-11
  +8.8000000e-01   +9.0000000e-01   +3.1825515e-08   +1.0842480e-11
  +9.0000000e-01   +9.2000000e-01   +3.5646306e-08   +1.1314657e-11
  +9.2000000e-01   +9.4000000e-01   +4.0541475e-08   +1.2013747e-11
  +9.4000000e-01   +9.6000000e-01   +4.7035617e-08   +1.3068636e-11
  +9.6000000e-01   +9.8000000e-01   +5.6001692e-08   +1.4609455e-11
  +9.8000000e-01   +1.0000000e+00   +6.7293332e-08   +1.9783426e-11
<\histogram>


<histogram> 100 "cosTheta 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +9.7958950e-01   +4.0347431e-03
  -9.8000000e-01   -9.6000000e-01   +9.9973279e-01   +4.7881005e-03
  -9.6000000e-01   -9.4000000e-01   +9.9941838e-01   +5.2819189e-03
  -9.4000000e-01   -9.2000000e-01   +1.0004300e+00   +5.6898030e-03
  -9.2000000e-01   -9.0000000e-01   +1.0000282e+00   +6.0552317e-03
  -9.0000000e-01   -8.8000000e-01   +9.9772510e-01   +6.3908046e-03
  -8.8000000e-01   -8.6000000e-01   +1.0035957e+00   +6.7805757e-03
  -8.6000000e-01   -8.4000000e-01   +9.9872433e-01   +7.0481795e-03
  -8.4000000e-01   -8.2000000e-01   +9.9931846e-01   +7.4631707e-03
  -8.2000000e-01   -8.0000000e-01   +1.0005299e+00   +7.6977356e-03
  -8.0000000e-01   -7.8000000e-01   +9.9936009e-01   +7.9756666e-03
  -7.8000000e-01   -7.6000000e-01   +1.0018756e+00   +8.3536313e-03
  -7.6000000e-01   -7.4000000e-01   +1.0016950e+00   +8.5247486e-03
  -7.4000000e-01   -7.2000000e-01   +9.9686985e-01   +8.8515633e-03
  -7.2000000e-01   -7.0000000e-01   +1.0000458e+00   +9.0507946e-03
  -7.0000000e-01   -6.8000000e-01   +9.9604160e-01   +9.2916898e-03
  -6.8000000e-01   -6.6000000e-01   +1.0031853e+00   +9.6788068e-03
  -6.6000000e-01   -6.4000000e-01   +1.0002097e+00   +9.6418675e-03
  -6.4000000e-01   -6.2000000e-01   +9.9847992e-01   +1.0254518e-02
  -6.2000000e-01   -6.0000000e-01   +1.0031933e+00   +1.0335538e-02
  -6.0000000e-01   -5.8000000e-01   +9.9987063e-01   +1.0377318e-02
  -5.8000000e-01   -5.6000000e-01   +9.9547239e-01   +1.0974935e-02
  -5.6000000e-01   -5.4000000e-01   +1.0015331e+00   +1.1081260e-02
  -5.4000000e-01   -5.2000000e-01   +9.9939940e-01   +1.1042638e-02
  -5.2000000e-01   -5.0000000e-01   +9.9998108e-01   +1.1710400e-02
  -5.0000000e-01   -4.8000000e-01   +1.0009055e+00   +1.1866511e-02
  -4.8000000e-01   -4.6000000e-01   +1.0018781e+00   +1.1890936e-02
  -4.6000000e-01   -4.4000000e-01   +9.9943734e-01   +1.1855944e-02
  -4.4000000e-01   -4.2000000e-01   +9.9798808e-01   +1.2808529e-02
  -4.2000000e-01   -4.0000000e-01   +1.0013155e+00   +1.2872766e-02
  -4.0000000e-01   -3.8000000e-01   +9.9474437e-01   +1.2755691e-02
  -3.8000000e-01   -3.6000000e-01   +1.0027851e+00   +1.2904772e-02
  -3.6000000e-01   -3.4000000e-01   +1.0003697e+00   +1.3920566e-02
  -3.4000000e-01   -3.2000000e-01   +1.0099429e+00   +1.4958264e-02
  -3.2000000e-01   -3.0000000e-01   +9.8863051e-01   +1.4487593e-02
  -3.0000000e-01   -2.8000000e-01   +1.0110173e+00   +1.4978280e-02
  -2.8000000e-01   -2.6000000e-01   +9.9286907e-01   +1.4592295e-02
  -2.6000000e-01   -2.4000000e-01   +9.9976588e-01   +1.4746190e-02
  -2.4000000e-01   -2.2000000e-01   +1.0003690e+00   +1.6561646e-02
  -2.2000000e-01   -2.0000000e-01   +9.8466233e-01   +1.7003169e-02
  -2.0000000e-01   -1.8000000e-01   +1.0090477e+00   +1.7653877e-02
  -1.8000000e-01   -1.6000000e-01   +9.9853449e-01   +1.7374961e-02
  -1.6000000e-01   -1.4000000e-01   +9.9944596e-01   +1.7385777e-02
  -1.4000000e-01   -1.2000000e-01   +1.0104240e+00   +1.7689247e-02
  -1.2000000e-01   -1.0000000e-01   +9.9783609e-01   +1.7350412e-02
  -1.0000000e-01   -8.0000000e-02   +9.9866270e-01   +1.7380816e-02
  -8.0000000e-02   -6.0000000e-02   +1.0041638e+00   +1.8050812e-02
  -6.0000000e-02   -4.0000000e-02   +9.8070372e-01   +1.8050568e-02
  -4.0000000e-02   -2.0000000e-02   +1.0229334e+00   +1.9224401e-02
  -2.0000000e-02   +0.0000000e+00   +9.8146002e-01   +1.8079760e-02
  +0.0000000e+00   +2.0000000e-02   +1.0043431e+00   +1.8717650e-02
  +2.0000000e-02   +4.0000000e-02   +1.0054220e+00   +1.8734515e-02
  +4.0000000e-02   +6.0000000e-02   +9.9637972e-01   +1.8483097e-02
  +6.0000000e-02   +8.0000000e-02   +1.0055687e+00   +1.8733973e-02
  +8.0000000e-02   +1.0000000e-01   +9.9770158e-01   +1.8520269e-02
  +1.0000000e-01   +1.2000000e-01   +1.0016051e+00   +1.8467916e-02
  +1.2000000e-01   +1.4000000e-01   +9.9082558e-01   +1.6515387e-02
  +1.4000000e-01   +1.6000000e-01   +1.0230001e+00   +1.7311949e-02
  +1.6000000e-01   +1.8000000e-01   +9.8683653e-01   +1.6412224e-02
  +1.8000000e-01   +2.0000000e-01   +9.9170427e-01   +1.6538668e-02
  +2.0000000e-01   +2.2000000e-01   +1.0062054e+00   +1.6888320e-02
  +2.2000000e-01   +2.4000000e-01   +1.0062708e+00   +1.6901236e-02
  +2.4000000e-01   +2.6000000e-01   +9.9413860e-01   +1.6604277e-02
  +2.6000000e-01   +2.8000000e-01   +1.0035305e+00   +1.5599427e-02
  +2.8000000e-01   +3.0000000e-01   +9.9727467e-01   +1.4055442e-02
  +3.0000000e-01   +3.2000000e-01   +1.0005828e+00   +1.4128366e-02
  +3.2000000e-01   +3.4000000e-01   +9.9756009e-01   +1.4066864e-02
  +3.4000000e-01   +3.6000000e-01   +9.9953430e-01   +1.4106969e-02
  +3.6000000e-01   +3.8000000e-01   +1.0031608e+00   +1.4046943e-02
  +3.8000000e-01   +4.0000000e-01   +9.8939184e-01   +1.2311700e-02
  +4.0000000e-01   +4.2000000e-01   +1.0066074e+00   +1.2625416e-02
  +4.2000000e-01   +4.4000000e-01   +1.0023727e+00   +1.2545385e-02
  +4.4000000e-01   +4.6000000e-01   +9.9580159e-01   +1.2419644e-02
  +4.6000000e-01   +4.8000000e-01   +1.0028928e+00   +1.1787096e-02
  +4.8000000e-01   +5.0000000e-01   +9.9561358e-01   +1.1527860e-02
  +5.0000000e-01   +5.2000000e-01   +1.0007845e+00   +1.1617840e-02
  +5.2000000e-01   +5.4000000e-01   +1.0042001e+00   +1.1505372e-02
  +5.4000000e-01   +5.6000000e-01   +9.9958389e-01   +1.0814029e-02
  +5.6000000e-01   +5.8000000e-01   +9.9616150e-01   +1.0752643e-02
  +5.8000000e-01   +6.0000000e-01   +1.0037535e+00   +1.0838465e-02
  +6.0000000e-01   +6.2000000e-01   +9.9525114e-01   +1.0026441e-02
  +6.2000000e-01   +6.4000000e-01   +1.0061477e+00   +1.0188048e-02
  +6.4000000e-01   +6.6000000e-01   +9.9664657e-01   +9.8615729e-03
  +6.6000000e-01   +6.8000000e-01   +1.0020068e+00   +9.4833714e-03
  +6.8000000e-01   +7.0000000e-01   +9.9844654e-01   +9.4401619e-03
  +7.0000000e-01   +7.2000000e-01   +9.9985483e-01   +8.9480506e-03
  +7.2000000e-01   +7.4000000e-01   +1.0005373e+00   +8.8782602e-03
  +7.4000000e-01   +7.6000000e-01   +9.9838040e-01   +8.4572465e-03
  +7.6000000e-01   +7.8000000e-01   +1.0009409e+00   +8.3537538e-03
  +7.8000000e-01   +8.0000000e-01   +9.9971971e-01   +7.9219302e-03
  +8.0000000e-01   +8.2000000e-01   +9.9966531e-01   +7.7629156e-03
  +8.2000000e-01   +8.4000000e-01   +9.9803650e-01   +7.3778461e-03
  +8.4000000e-01   +8.6000000e-01   +1.0019870e+00   +7.1112231e-03
  +8.6000000e-01   +8.8000000e-01   +1.0006429e+00   +6.7975848e-03
  +8.8000000e-01   +9.0000000e-01   +9.9918293e-01   +6.4340742e-03
  +9.0000000e-01   +9.2000000e-01   +1.0003091e+00   +6.0618335e-03
  +9.2000000e-01   +9.4000000e-01   +9.9998014e-01   +5.6638067e-03
  +9.4000000e-01   +9.6000000e-01   +1.0001328e+00   +5.2538577e-03
  +9.6000000e-01   +9.8000000e-01   +9.9970013e-01   +4.8257404e-03
  +9.8000000e-01   +1.0000000e+00   +9.7938477e-01   +4.0837270e-03
<\histogram>


<histogram> 100 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   +7.4104760e-11   +7.6481508e-13
  +4.5000000e+00   +6.0000000e+00   +1.0412924e-10   +1.4749137e-12
  +6.0000000e+00   +7.5000000e+00   +1.3327871e-10   +1.9573833e-12
  +7.5000000e+00   +9.0000000e+00   +1.6338452e-10   +2.1760859e-12
  +9.0000000e+00   +1.0500000e+01   +1.9506763e-10   +2.3748259e-12
  +1.0500000e+01   +1.2000000e+01   +2.2094464e-10   +2.5436990e-12
  +1.2000000e+01   +1.3500000e+01   +2.5256028e-10   +2.8675744e-12
  +1.3500000e+01   +1.5000000e+01   +2.8215705e-10   +3.0571444e-12
  +1.5000000e+01   +1.6500000e+01   +3.1242703e-10   +3.8994176e-12
  +1.6500000e+01   +1.8000000e+01   +3.4002905e-10   +5.3511613e-12
  +1.8000000e+01   +1.9500000e+01   +3.7441898e-10   +5.6119498e-12
  +1.9500000e+01   +2.1000000e+01   +3.9902126e-10   +7.4671340e-12
  +2.1000000e+01   +2.2500000e+01   +4.4180700e-10   +9.3863569e-12
  +2.2500000e+01   +2.4000000e+01   +4.5972728e-10   +9.5372027e-12
  +2.4000000e+01   +2.5500000e+01   +4.9555733e-10   +9.9154651e-12
  +2.5500000e+01   +2.7000000e+01   +5.2044513e-10   +1.0138627e-11
  +2.7000000e+01   +2.8500000e+01   +5.5554566e-10   +1.0511925e-11
  +2.8500000e+01   +3.0000000e+01   +5.8245282e-10   +1.0719109e-11
  +3.0000000e+01   +3.1500000e+01   +6.1688709e-10   +1.1041965e-11
  +3.1500000e+01   +3.3000000e+01   +6.4508590e-10   +1.1293750e-11
  +3.3000000e+01   +3.4500000e+01   +6.7277440e-10   +1.2944416e-11
  +3.4500000e+01   +3.6000000e+01   +7.1374920e-10   +1.3773934e-11
  +3.6000000e+01   +3.7500000e+01   +7.3076080e-10   +1.3942122e-11
  +3.7500000e+01   +3.9000000e+01   +7.6868400e-10   +1.4281006e-11
  +3.9000000e+01   +4.0500000e+01   +7.9682860e-10   +1.4546736e-11
  +4.0500000e+01   +4.2000000e+01   +8.3443590e-10   +1.4841553e-11
  +4.2000000e+01   +4.3500000e+01   +8.7066640e-10   +1.5172733e-11
  +4.3500000e+01   +4.5000000e+01   +9.0774260e-10   +1.5991135e-11
  +4.5000000e+01   +4.6500000e+01   +9.1778920e-10   +1.6148712e-11
  +4.6500000e+01   +4.8000000e+01   +9.6813600e-10   +1.6550883e-11
  +4.8000000e+01   +4.9500000e+01   +9.8862760e-10   +1.6717417e-11
  +4.9500000e+01   +5.1000000e+01   +1.0221567e-09   +1.6981838e-11
  +5.1000000e+01   +5.2500000e+01   +1.0587049e-09   +1.7263821e-11
  +5.2500000e+01   +5.4000000e+01   +1.0983672e-09   +1.7693440e-11
  +5.4000000e+01   +5.5500000e+01   +1.1246948e-09   +1.7902219e-11
  +5.5500000e+01   +5.7000000e+01   +1.1586800e-09   +1.8156382e-11
  +5.7000000e+01   +5.8500000e+01   +1.1984742e-09   +1.8432555e-11
  +5.8500000e+01   +6.0000000e+01   +1.2201312e-09   +1.8589977e-11
  +6.0000000e+01   +6.1500000e+01   +1.2596042e-09   +1.8763276e-11
  +6.1500000e+01   +6.3000000e+01   +1.3015626e-09   +1.9036608e-11
  +6.3000000e+01   +6.4500000e+01   +1.3355832e-09   +1.9264951e-11
  +6.4500000e+01   +6.6000000e+01   +1.3791553e-09   +1.9542034e-11
  +6.6000000e+01   +6.7500000e+01   +1.3947555e-09   +1.9598983e-11
  +6.7500000e+01   +6.9000000e+01   +1.4295482e-09   +1.9822219e-11
  +6.9000000e+01   +7.0500000e+01   +1.4838632e-09   +2.0131688e-11
  +7.0500000e+01   +7.2000000e+01   +1.5101722e-09   +2.0327992e-11
  +7.2000000e+01   +7.3500000e+01   +1.5585602e-09   +2.0706089e-11
  +7.3500000e+01   +7.5000000e+01   +1.5759364e-09   +2.0817526e-11
  +7.5000000e+01   +7.6500000e+01   +1.6485869e-09   +2.1215797e-11
  +7.6500000e+01   +7.8000000e+01   +1.6666757e-09   +2.1456882e-11
  +7.8000000e+01   +7.9500000e+01   +1.7141785e-09   +2.1798900e-11
  +7.9500000e+01   +8.1000000e+01   +1.7378790e-09   +2.1933786e-11
  +8.1000000e+01   +8.2500000e+01   +1.8027450e-09   +2.2410562e-11
  +8.2500000e+01   +8.4000000e+01   +1.8285552e-09   +2.2647664e-11
  +8.4000000e+01   +8.5500000e+01   +1.8815329e-09   +2.2922169e-11
  +8.5500000e+01   +8.7000000e+01   +1.9211519e-09   +2.3243457e-11
  +8.7000000e+01   +8.8500000e+01   +1.9718904e-09   +2.3638248e-11
  +8.8500000e+01   +9.0000000e+01   +2.0052953e-09   +2.3830224e-11
  +9.0000000e+01   +9.1500000e+01   +2.0622323e-09   +2.4254213e-11
  +9.1500000e+01   +9.3000000e+01   +2.1172091e-09   +2.4611485e-11
  +9.3000000e+01   +9.4500000e+01   +2.1547199e-09   +2.4804309e-11
  +9.4500000e+01   +9.6000000e+01   +2.2124636e-09   +2.5246064e-11
  +9.6000000e+01   +9.7500000e+01   +2.2497317e-09   +2.5464237e-11
  +9.7500000e+01   +9.9000000e+01   +2.3134760e-09   +2.5872861e-11
  +9.9000000e+01   +1.0050000e+02   +2.3760854e-09   +2.6308596e-11
  +1.0050000e+02   +1.0200000e+02   +2.4266100e-09   +2.6552786e-11
  +1.0200000e+02   +1.0350000e+02   +2.4824761e-09   +2.7036489e-11
  +1.0350000e+02   +1.0500000e+02   +2.5668177e-09   +2.7463625e-11
  +1.0500000e+02   +1.0650000e+02   +2.5976029e-09   +2.7802424e-11
  +1.0650000e+02   +1.0800000e+02   +2.6714340e-09   +2.8234305e-11
  +1.0800000e+02   +1.0950000e+02   +2.7441563e-09   +2.8642394e-11
  +1.0950000e+02   +1.1100000e+02   +2.8120900e-09   +2.9165634e-11
  +1.1100000e+02   +1.1250000e+02   +2.8939655e-09   +2.9599846e-11
  +1.1250000e+02   +1.1400000e+02   +2.9704082e-09   +3.0167426e-11
  +1.1400000e+02   +1.1550000e+02   +3.0522901e-09   +3.0555740e-11
  +1.1550000e+02   +1.1700000e+02   +3.1369234e-09   +3.1220743e-11
  +1.1700000e+02   +1.1850000e+02   +3.2349607e-09   +3.1713400e-11
  +1.1850000e+02   +1.2000000e+02   +3.3194642e-09   +3.2348785e-11
  +1.2000000e+02   +1.2150000e+02   +3.4432529e-09   +3.2969455e-11
  +1.2150000e+02   +1.2300000e+02   +3.5312113e-09   +3.3620427e-11
  +1.2300000e+02   +1.2450000e+02   +3.6689630e-09   +3.4410399e-11
  +1.2450000e+02   +1.2600000e+02   +3.8016190e-09   +3.5152257e-11
  +1.2600000e+02   +1.2750000e+02   +3.9362209e-09   +3.6062318e-11
  +1.2750000e+02   +1.2900000e+02   +4.0833021e-09   +3.6865163e-11
  +1.2900000e+02   +1.3050000e+02   +4.2576247e-09   +3.8039302e-11
  +1.3050000e+02   +1.3200000e+02   +4.4448333e-09   +3.9054374e-11
  +1.3200000e+02   +1.3350000e+02   +4.6539155e-09   +4.0254059e-11
  +1.3350000e+02   +1.3500000e+02   +4.8856498e-09   +4.1975087e-11
  +1.3500000e+02   +1.3650000e+02   +5.1666764e-09   +4.3458508e-11
  +1.3650000e+02   +1.3800000e+02   +5.4802646e-09   +4.5247186e-11
  +1.3800000e+02   +1.3950000e+02   +5.8467296e-09   +4.7417801e-11
  +1.3950000e+02   +1.4100000e+02   +6.3252026e-09   +4.9907389e-11
  +1.4100000e+02   +1.4250000e+02   +6.8822370e-09   +5.2906750e-11
  +1.4250000e+02   +1.4400000e+02   +7.6483060e-09   +5.6878029e-11
  +1.4400000e+02   +1.4550000e+02   +8.7280680e-09   +6.3210125e-11
  +1.4550000e+02   +1.4700000e+02   +1.0338935e-08   +7.3084021e-11
  +1.4700000e+02   +1.4850000e+02   +1.3529411e-08   +9.1874964e-11
  +1.4850000e+02   +1.5000000e+02   +3.2807007e-08   +1.5728065e-10
<\histogram>


<histogram> 100 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   -3.1169176e-10   +1.0956467e-10
  +4.5000000e+00   +6.0000000e+00   +6.4082021e-11   +9.0259533e-12
  +6.0000000e+00   +7.5000000e+00   +1.1605215e-10   +8.6679104e-12
  +7.5000000e+00   +9.0000000e+00   +1.6599789e-10   +9.2680621e-12
  +9.0000000e+00   +1.0500000e+01   +1.8672922e-10   +9.8713481e-12
  +1.0500000e+01   +1.2000000e+01   +2.2691680e-10   +1.0348667e-11
  +1.2000000e+01   +1.3500000e+01   +2.8879931e-10   +1.0945004e-11
  +1.3500000e+01   +1.5000000e+01   +3.0921805e-10   +1.1023174e-11
  +1.5000000e+01   +1.6500000e+01   +3.1476851e-10   +1.1788942e-11
  +1.6500000e+01   +1.8000000e+01   +3.5061132e-10   +1.2180747e-11
  +1.8000000e+01   +1.9500000e+01   +3.8493397e-10   +1.2504577e-11
  +1.9500000e+01   +2.1000000e+01   +4.1949277e-10   +1.3335987e-11
  +2.1000000e+01   +2.2500000e+01   +4.1717751e-10   +1.3065881e-11
  +2.2500000e+01   +2.4000000e+01   +4.4036926e-10   +1.3401174e-11
  +2.4000000e+01   +2.5500000e+01   +4.5886708e-10   +1.3750397e-11
  +2.5500000e+01   +2.7000000e+01   +5.0626168e-10   +1.3639307e-11
  +2.7000000e+01   +2.8500000e+01   +5.5144860e-10   +1.3872895e-11
  +2.8500000e+01   +3.0000000e+01   +5.9003447e-10   +1.4825163e-11
  +3.0000000e+01   +3.1500000e+01   +5.9806153e-10   +1.4540814e-11
  +3.1500000e+01   +3.3000000e+01   +6.4126421e-10   +1.4923031e-11
  +3.3000000e+01   +3.4500000e+01   +6.7467902e-10   +1.5177570e-11
  +3.4500000e+01   +3.6000000e+01   +7.4701304e-10   +1.5377054e-11
  +3.6000000e+01   +3.7500000e+01   +7.2739160e-10   +1.6012010e-11
  +3.7500000e+01   +3.9000000e+01   +7.7620383e-10   +1.6987885e-11
  +3.9000000e+01   +4.0500000e+01   +7.9780322e-10   +1.7288567e-11
  +4.0500000e+01   +4.2000000e+01   +8.4267234e-10   +1.7688424e-11
  +4.2000000e+01   +4.3500000e+01   +8.6550937e-10   +1.7574354e-11
  +4.3500000e+01   +4.5000000e+01   +9.0715836e-10   +1.7829232e-11
  +4.5000000e+01   +4.6500000e+01   +9.1637945e-10   +1.8288766e-11
  +4.6500000e+01   +4.8000000e+01   +9.8882908e-10   +1.8934697e-11
  +4.8000000e+01   +4.9500000e+01   +1.0048646e-09   +1.9965517e-11
  +4.9500000e+01   +5.1000000e+01   +1.0289174e-09   +1.9398314e-11
  +5.1000000e+01   +5.2500000e+01   +1.0319461e-09   +2.0195204e-11
  +5.2500000e+01   +5.4000000e+01   +1.0953584e-09   +2.0484148e-11
  +5.4000000e+01   +5.5500000e+01   +1.1072326e-09   +2.1109064e-11
  +5.5500000e+01   +5.7000000e+01   +1.1718093e-09   +2.1856335e-11
  +5.7000000e+01   +5.8500000e+01   +1.1777424e-09   +2.2092495e-11
  +5.8500000e+01   +6.0000000e+01   +1.1909325e-09   +2.1789019e-11
  +6.0000000e+01   +6.1500000e+01   +1.2585153e-09   +2.2528671e-11
  +6.1500000e+01   +6.3000000e+01   +1.3104589e-09   +2.3099403e-11
  +6.3000000e+01   +6.4500000e+01   +1.3414224e-09   +2.3111466e-11
  +6.4500000e+01   +6.6000000e+01   +1.4159400e-09   +2.3889693e-11
  +6.6000000e+01   +6.7500000e+01   +1.3724564e-09   +2.4295753e-11
  +6.7500000e+01   +6.9000000e+01   +1.4253318e-09   +2.4984086e-11
  +6.9000000e+01   +7.0500000e+01   +1.5273592e-09   +2.4875249e-11
  +7.0500000e+01   +7.2000000e+01   +1.5546809e-09   +2.5844615e-11
  +7.2000000e+01   +7.3500000e+01   +1.5073208e-09   +2.5800017e-11
  +7.3500000e+01   +7.5000000e+01   +1.5879966e-09   +2.7051375e-11
  +7.5000000e+01   +7.6500000e+01   +1.6132213e-09   +2.6554176e-11
  +7.6500000e+01   +7.8000000e+01   +1.6727291e-09   +2.7011958e-11
  +7.8000000e+01   +7.9500000e+01   +1.7191360e-09   +2.7312067e-11
  +7.9500000e+01   +8.1000000e+01   +1.7525987e-09   +2.7817459e-11
  +8.1000000e+01   +8.2500000e+01   +1.8214599e-09   +2.9039441e-11
  +8.2500000e+01   +8.4000000e+01   +1.8451013e-09   +2.9040217e-11
  +8.4000000e+01   +8.5500000e+01   +1.8740253e-09   +2.8730221e-11
  +8.5500000e+01   +8.7000000e+01   +1.9502409e-09   +2.9780742e-11
  +8.7000000e+01   +8.8500000e+01   +1.9944749e-09   +2.9888589e-11
  +8.8500000e+01   +9.0000000e+01   +2.0370980e-09   +2.9621861e-11
  +9.0000000e+01   +9.1500000e+01   +2.0735509e-09   +3.0562903e-11
  +9.1500000e+01   +9.3000000e+01   +2.0797979e-09   +3.1629132e-11
  +9.3000000e+01   +9.4500000e+01   +2.1659240e-09   +3.1235400e-11
  +9.4500000e+01   +9.6000000e+01   +2.1905962e-09   +3.1406034e-11
  +9.6000000e+01   +9.7500000e+01   +2.2713187e-09   +3.2066906e-11
  +9.7500000e+01   +9.9000000e+01   +2.2387544e-09   +3.2560255e-11
  +9.9000000e+01   +1.0050000e+02   +2.3131065e-09   +3.2804280e-11
  +1.0050000e+02   +1.0200000e+02   +2.4681487e-09   +3.4242872e-11
  +1.0200000e+02   +1.0350000e+02   +2.5085344e-09   +3.3544638e-11
  +1.0350000e+02   +1.0500000e+02   +2.5638234e-09   +3.3987632e-11
  +1.0500000e+02   +1.0650000e+02   +2.6612799e-09   +3.5112310e-11
  +1.0650000e+02   +1.0800000e+02   +2.6614910e-09   +3.5461126e-11
  +1.0800000e+02   +1.0950000e+02   +2.7852724e-09   +3.6549312e-11
  +1.0950000e+02   +1.1100000e+02   +2.8013786e-09   +3.6940165e-11
  +1.1100000e+02   +1.1250000e+02   +2.8716241e-09   +3.7658595e-11
  +1.1250000e+02   +1.1400000e+02   +2.9197424e-09   +3.7471997e-11
  +1.1400000e+02   +1.1550000e+02   +3.0208514e-09   +3.7745666e-11
  +1.1550000e+02   +1.1700000e+02   +3.1532753e-09   +3.8463758e-11
  +1.1700000e+02   +1.1850000e+02   +3.2101116e-09   +3.8823676e-11
  +1.1850000e+02   +1.2000000e+02   +3.3616482e-09   +3.9155606e-11
  +1.2000000e+02   +1.2150000e+02   +3.4503909e-09   +4.0506289e-11
  +1.2150000e+02   +1.2300000e+02   +3.4767908e-09   +4.1340406e-11
  +1.2300000e+02   +1.2450000e+02   +3.6527142e-09   +4.2521476e-11
  +1.2450000e+02   +1.2600000e+02   +3.8582148e-09   +4.3610861e-11
  +1.2600000e+02   +1.2750000e+02   +3.9374107e-09   +4.3425839e-11
  +1.2750000e+02   +1.2900000e+02   +4.0777800e-09   +4.3321229e-11
  +1.2900000e+02   +1.3050000e+02   +4.2950247e-09   +4.4970718e-11
  +1.3050000e+02   +1.3200000e+02   +4.4822192e-09   +4.5004420e-11
  +1.3200000e+02   +1.3350000e+02   +4.6716549e-09   +4.7794218e-11
  +1.3350000e+02   +1.3500000e+02   +4.9594736e-09   +4.8199977e-11
  +1.3500000e+02   +1.3650000e+02   +5.1689648e-09   +4.8737136e-11
  +1.3650000e+02   +1.3800000e+02   +5.5256516e-09   +5.2387315e-11
  +1.3800000e+02   +1.3950000e+02   +5.8496272e-09   +5.2285948e-11
  +1.3950000e+02   +1.4100000e+02   +6.2897804e-09   +5.5693959e-11
  +1.4100000e+02   +1.4250000e+02   +6.8398760e-09   +5.8654225e-11
  +1.4250000e+02   +1.4400000e+02   +7.5090066e-09   +6.0215200e-11
  +1.4400000e+02   +1.4550000e+02   +8.7643484e-09   +6.6317722e-11
  +1.4550000e+02   +1.4700000e+02   +1.0387178e-08   +7.1113609e-11
  +1.4700000e+02   +1.4850000e+02   +1.3423348e-08   +8.1631605e-11
  +1.4850000e+02   +1.5000000e+02   +3.3039690e-08   +1.3014020e-10
<\histogram>


<histogram> 100 "pT 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.5000000e+00   +0.0000000e+00   +0.0000000e+00
  +1.5000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +4.5000000e+00   -4.2060963e+00   +1.4791477e+00
  +4.5000000e+00   +6.0000000e+00   +6.1540852e-01   +8.7117486e-02
  +6.0000000e+00   +7.5000000e+00   +8.7074785e-01   +6.6281326e-02
  +7.5000000e+00   +9.0000000e+00   +1.0159952e+00   +5.8317137e-02
  +9.0000000e+00   +1.0500000e+01   +9.5725375e-01   +5.1929330e-02
  +1.0500000e+01   +1.2000000e+01   +1.0270301e+00   +4.8307682e-02
  +1.2000000e+01   +1.3500000e+01   +1.1434867e+00   +4.5239246e-02
  +1.3500000e+01   +1.5000000e+01   +1.0959076e+00   +4.0832140e-02
  +1.5000000e+01   +1.6500000e+01   +1.0074945e+00   +3.9773505e-02
  +1.6500000e+01   +1.8000000e+01   +1.0311217e+00   +3.9326624e-02
  +1.8000000e+01   +1.9500000e+01   +1.0280835e+00   +3.6780792e-02
  +1.9500000e+01   +2.1000000e+01   +1.0513043e+00   +3.8782317e-02
  +2.1000000e+01   +2.2500000e+01   +9.4425283e-01   +3.5735831e-02
  +2.2500000e+01   +2.4000000e+01   +9.5789238e-01   +3.5279273e-02
  +2.4000000e+01   +2.5500000e+01   +9.2596164e-01   +3.3364288e-02
  +2.5500000e+01   +2.7000000e+01   +9.7274746e-01   +3.2340399e-02
  +2.7000000e+01   +2.8500000e+01   +9.9262516e-01   +3.1246708e-02
  +2.8500000e+01   +3.0000000e+01   +1.0130168e+00   +3.1550181e-02
  +3.0000000e+01   +3.1500000e+01   +9.6948297e-01   +2.9270126e-02
  +3.1500000e+01   +3.3000000e+01   +9.9407569e-01   +2.8948936e-02
  +3.3000000e+01   +3.4500000e+01   +1.0028310e+00   +2.9685500e-02
  +3.4500000e+01   +3.6000000e+01   +1.0466044e+00   +2.9531007e-02
  +3.6000000e+01   +3.7500000e+01   +9.9538946e-01   +2.8995977e-02
  +3.7500000e+01   +3.9000000e+01   +1.0097827e+00   +2.8988888e-02
  +3.9000000e+01   +4.0500000e+01   +1.0012231e+00   +2.8369655e-02
  +4.0500000e+01   +4.2000000e+01   +1.0098707e+00   +2.7784662e-02
  +4.2000000e+01   +4.3500000e+01   +9.9407692e-01   +2.6599449e-02
  +4.3500000e+01   +4.5000000e+01   +9.9935638e-01   +2.6376457e-02
  +4.5000000e+01   +4.6500000e+01   +9.9846397e-01   +2.6565509e-02
  +4.6500000e+01   +4.8000000e+01   +1.0213741e+00   +2.6218282e-02
  +4.8000000e+01   +4.9500000e+01   +1.0164238e+00   +2.6518930e-02
  +4.9500000e+01   +5.1000000e+01   +1.0066142e+00   +2.5295007e-02
  +5.1000000e+01   +5.2500000e+01   +9.7472497e-01   +2.4829463e-02
  +5.2500000e+01   +5.4000000e+01   +9.9726066e-01   +2.4614720e-02
  +5.4000000e+01   +5.5500000e+01   +9.8447383e-01   +2.4450388e-02
  +5.5500000e+01   +5.7000000e+01   +1.0113313e+00   +2.4636543e-02
  +5.7000000e+01   +5.8500000e+01   +9.8270150e-01   +2.3837761e-02
  +5.8500000e+01   +6.0000000e+01   +9.7606921e-01   +2.3239306e-02
  +6.0000000e+01   +6.1500000e+01   +9.9913552e-01   +2.3268090e-02
  +6.1500000e+01   +6.3000000e+01   +1.0068351e+00   +2.3061325e-02
  +6.3000000e+01   +6.4500000e+01   +1.0043720e+00   +2.2568299e-02
  +6.4500000e+01   +6.6000000e+01   +1.0266719e+00   +2.2620355e-02
  +6.6000000e+01   +6.7500000e+01   +9.8401218e-01   +2.2240215e-02
  +6.7500000e+01   +6.9000000e+01   +9.9705054e-01   +2.2284027e-02
  +6.9000000e+01   +7.0500000e+01   +1.0293127e+00   +2.1818366e-02
  +7.0500000e+01   +7.2000000e+01   +1.0294726e+00   +2.2020599e-02
  +7.2000000e+01   +7.3500000e+01   +9.6712389e-01   +2.0955042e-02
  +7.3500000e+01   +7.5000000e+01   +1.0076527e+00   +2.1721455e-02
  +7.5000000e+01   +7.6500000e+01   +9.7854793e-01   +2.0445707e-02
  +7.6500000e+01   +7.8000000e+01   +1.0036320e+00   +2.0727209e-02
  +7.8000000e+01   +7.9500000e+01   +1.0028921e+00   +2.0408721e-02
  +7.9500000e+01   +8.1000000e+01   +1.0084699e+00   +2.0450171e-02
  +8.1000000e+01   +8.2500000e+01   +1.0103813e+00   +2.0426607e-02
  +8.2500000e+01   +8.4000000e+01   +1.0090487e+00   +2.0209230e-02
  +8.4000000e+01   +8.5500000e+01   +9.9600985e-01   +1.9503756e-02
  +8.5500000e+01   +8.7000000e+01   +1.0151414e+00   +1.9777302e-02
  +8.7000000e+01   +8.8500000e+01   +1.0114532e+00   +1.9410252e-02
  +8.8500000e+01   +9.0000000e+01   +1.0158594e+00   +1.9077280e-02
  +9.0000000e+01   +9.1500000e+01   +1.0054885e+00   +1.8960179e-02
  +9.1500000e+01   +9.3000000e+01   +9.8232995e-01   +1.8803493e-02
  +9.3000000e+01   +9.4500000e+01   +1.0051998e+00   +1.8548338e-02
  +9.4500000e+01   +9.6000000e+01   +9.9011627e-01   +1.8142369e-02
  +9.6000000e+01   +9.7500000e+01   +1.0095954e+00   +1.8268885e-02
  +9.7500000e+01   +9.9000000e+01   +9.6770159e-01   +1.7754018e-02
  +9.9000000e+01   +1.0050000e+02   +9.7349468e-01   +1.7515366e-02
  +1.0050000e+02   +1.0200000e+02   +1.0171180e+00   +1.7972222e-02
  +1.0200000e+02   +1.0350000e+02   +1.0104969e+00   +1.7427143e-02
  +1.0350000e+02   +1.0500000e+02   +9.9883346e-01   +1.7015881e-02
  +1.0500000e+02   +1.0650000e+02   +1.0245138e+00   +1.7405643e-02
  +1.0650000e+02   +1.0800000e+02   +9.9627803e-01   +1.6943356e-02
  +1.0800000e+02   +1.0950000e+02   +1.0149831e+00   +1.7018438e-02
  +1.0950000e+02   +1.1100000e+02   +9.9619095e-01   +1.6712572e-02
  +1.1100000e+02   +1.1250000e+02   +9.9228000e-01   +1.6502683e-02
  +1.1250000e+02   +1.1400000e+02   +9.8294315e-01   +1.6087144e-02
  +1.1400000e+02   +1.1550000e+02   +9.8969996e-01   +1.5845754e-02
  +1.1550000e+02   +1.1700000e+02   +1.0052127e+00   +1.5825239e-02
  +1.1700000e+02   +1.1850000e+02   +9.9231858e-01   +1.5448798e-02
  +1.1850000e+02   +1.2000000e+02   +1.0127081e+00   +1.5379780e-02
  +1.2000000e+02   +1.2150000e+02   +1.0020730e+00   +1.5180699e-02
  +1.2150000e+02   +1.2300000e+02   +9.8458872e-01   +1.4997765e-02
  +1.2300000e+02   +1.2450000e+02   +9.9557128e-01   +1.4882904e-02
  +1.2450000e+02   +1.2600000e+02   +1.0148873e+00   +1.4821072e-02
  +1.2600000e+02   +1.2750000e+02   +1.0003023e+00   +1.4342242e-02
  +1.2750000e+02   +1.2900000e+02   +9.9864764e-01   +1.3922929e-02
  +1.2900000e+02   +1.3050000e+02   +1.0087842e+00   +1.3885106e-02
  +1.3050000e+02   +1.3200000e+02   +1.0084111e+00   +1.3454515e-02
  +1.3200000e+02   +1.3350000e+02   +1.0038117e+00   +1.3448109e-02
  +1.3350000e+02   +1.3500000e+02   +1.0151103e+00   +1.3167841e-02
  +1.3500000e+02   +1.3650000e+02   +1.0004429e+00   +1.2640959e-02
  +1.3650000e+02   +1.3800000e+02   +1.0082819e+00   +1.2676013e-02
  +1.3800000e+02   +1.3950000e+02   +1.0004956e+00   +1.2075293e-02
  +1.3950000e+02   +1.4100000e+02   +9.9439983e-01   +1.1793649e-02
  +1.4100000e+02   +1.4250000e+02   +9.9384488e-01   +1.1445755e-02
  +1.4250000e+02   +1.4400000e+02   +9.8178690e-01   +1.0737429e-02
  +1.4400000e+02   +1.4550000e+02   +1.0041568e+00   +1.0517546e-02
  +1.4550000e+02   +1.4700000e+02   +1.0046661e+00   +9.8866400e-03
  +1.4700000e+02   +1.4850000e+02   +9.9216056e-01   +9.0442819e-03
  +1.4850000e+02   +1.5000000e+02   +1.0070925e+00   +6.2487257e-03
<\histogram>


<histogram> 100 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +2.9234045e-09   +1.8342141e-11
  -9.8000000e-01   -9.6000000e-01   +2.9150171e-09   +2.6777382e-11
  -9.6000000e-01   -9.4000000e-01   +2.9029707e-09   +2.8444293e-11
  -9.4000000e-01   -9.2000000e-01   +2.8725845e-09   +2.8525446e-11
  -9.2000000e-01   -9.0000000e-01   +2.8416049e-09   +2.8317115e-11
  -9.0000000e-01   -8.8000000e-01   +2.8275389e-09   +2.7927226e-11
  -8.8000000e-01   -8.6000000e-01   +2.7882819e-09   +2.7582944e-11
  -8.6000000e-01   -8.4000000e-01   +2.7736752e-09   +2.7823304e-11
  -8.4000000e-01   -8.2000000e-01   +2.7459282e-09   +2.7622850e-11
  -8.2000000e-01   -8.0000000e-01   +2.7287656e-09   +2.7911149e-11
  -8.0000000e-01   -7.8000000e-01   +2.6966031e-09   +2.7701805e-11
  -7.8000000e-01   -7.6000000e-01   +2.6898186e-09   +2.7883059e-11
  -7.6000000e-01   -7.4000000e-01   +2.6669492e-09   +2.7746478e-11
  -7.4000000e-01   -7.2000000e-01   +2.6512217e-09   +2.7892511e-11
  -7.2000000e-01   -7.0000000e-01   +2.6179684e-09   +2.7844159e-11
  -7.0000000e-01   -6.8000000e-01   +2.6103105e-09   +2.7892376e-11
  -6.8000000e-01   -6.6000000e-01   +2.5862926e-09   +2.8061997e-11
  -6.6000000e-01   -6.4000000e-01   +2.5740256e-09   +2.7891756e-11
  -6.4000000e-01   -6.2000000e-01   +2.5610909e-09   +2.8321021e-11
  -6.2000000e-01   -6.0000000e-01   +2.5427958e-09   +2.8148958e-11
  -6.0000000e-01   -5.8000000e-01   +2.5241234e-09   +2.8293073e-11
  -5.8000000e-01   -5.6000000e-01   +2.5168784e-09   +2.8508691e-11
  -5.6000000e-01   -5.4000000e-01   +2.5018614e-09   +2.8330992e-11
  -5.4000000e-01   -5.2000000e-01   +2.4798434e-09   +2.8888221e-11
  -5.2000000e-01   -5.0000000e-01   +2.4875919e-09   +2.8929519e-11
  -5.0000000e-01   -4.8000000e-01   +2.4395261e-09   +2.8738326e-11
  -4.8000000e-01   -4.6000000e-01   +2.4634942e-09   +2.9599822e-11
  -4.6000000e-01   -4.4000000e-01   +2.4296059e-09   +2.9338135e-11
  -4.4000000e-01   -4.2000000e-01   +2.4295306e-09   +2.9518565e-11
  -4.2000000e-01   -4.0000000e-01   +2.4154042e-09   +3.0297006e-11
  -4.0000000e-01   -3.8000000e-01   +2.4186359e-09   +3.0239900e-11
  -3.8000000e-01   -3.6000000e-01   +2.3964928e-09   +3.0099370e-11
  -3.6000000e-01   -3.4000000e-01   +2.3874348e-09   +3.1151732e-11
  -3.4000000e-01   -3.2000000e-01   +2.3886119e-09   +3.1103077e-11
  -3.2000000e-01   -3.0000000e-01   +2.3790639e-09   +3.0997766e-11
  -3.0000000e-01   -2.8000000e-01   +2.3625201e-09   +3.2099295e-11
  -2.8000000e-01   -2.6000000e-01   +2.3750181e-09   +3.2997144e-11
  -2.6000000e-01   -2.4000000e-01   +2.3474337e-09   +3.2822961e-11
  -2.4000000e-01   -2.2000000e-01   +2.3507571e-09   +3.2804262e-11
  -2.2000000e-01   -2.0000000e-01   +2.3486078e-09   +3.6570447e-11
  -2.0000000e-01   -1.8000000e-01   +2.3430205e-09   +3.8570698e-11
  -1.8000000e-01   -1.6000000e-01   +2.3348928e-09   +3.8539263e-11
  -1.6000000e-01   -1.4000000e-01   +2.3207115e-09   +3.8413660e-11
  -1.4000000e-01   -1.2000000e-01   +2.3514583e-09   +3.8575455e-11
  -1.2000000e-01   -1.0000000e-01   +2.3327593e-09   +3.8989628e-11
  -1.0000000e-01   -8.0000000e-02   +2.3006807e-09   +4.3054220e-11
  -8.0000000e-02   -6.0000000e-02   +2.3318346e-09   +4.3339111e-11
  -6.0000000e-02   -4.0000000e-02   +2.3214948e-09   +4.3213997e-11
  -4.0000000e-02   -2.0000000e-02   +2.3249117e-09   +4.3224685e-11
  -2.0000000e-02   +0.0000000e+00   +2.3157801e-09   +4.3153103e-11
  +0.0000000e+00   +2.0000000e-02   +2.3236702e-09   +4.3232650e-11
  +2.0000000e-02   +4.0000000e-02   +2.3398229e-09   +4.3189840e-11
  +4.0000000e-02   +6.0000000e-02   +2.3300603e-09   +4.1237305e-11
  +6.0000000e-02   +8.0000000e-02   +2.3024883e-09   +4.1038624e-11
  +8.0000000e-02   +1.0000000e-01   +2.3123161e-09   +4.1148389e-11
  +1.0000000e-01   +1.2000000e-01   +2.3418823e-09   +4.1339396e-11
  +1.2000000e-01   +1.4000000e-01   +2.3421528e-09   +4.1420441e-11
  +1.4000000e-01   +1.6000000e-01   +2.3309855e-09   +4.1316692e-11
  +1.6000000e-01   +1.8000000e-01   +2.3129186e-09   +3.6866211e-11
  +1.8000000e-01   +2.0000000e-01   +2.3523221e-09   +3.4938183e-11
  +2.0000000e-01   +2.2000000e-01   +2.3540288e-09   +3.4995287e-11
  +2.2000000e-01   +2.4000000e-01   +2.3422708e-09   +3.4931846e-11
  +2.4000000e-01   +2.6000000e-01   +2.3537671e-09   +3.4423668e-11
  +2.6000000e-01   +2.8000000e-01   +2.3653755e-09   +3.1541609e-11
  +2.8000000e-01   +3.0000000e-01   +2.3652264e-09   +3.1601695e-11
  +3.0000000e-01   +3.2000000e-01   +2.3829746e-09   +3.1739331e-11
  +3.2000000e-01   +3.4000000e-01   +2.3839865e-09   +3.1017702e-11
  +3.4000000e-01   +3.6000000e-01   +2.3877824e-09   +3.0488507e-11
  +3.6000000e-01   +3.8000000e-01   +2.3909403e-09   +3.0563327e-11
  +3.8000000e-01   +4.0000000e-01   +2.4075382e-09   +3.0422965e-11
  +4.0000000e-01   +4.2000000e-01   +2.4297882e-09   +2.9760018e-11
  +4.2000000e-01   +4.4000000e-01   +2.4242993e-09   +2.9805254e-11
  +4.4000000e-01   +4.6000000e-01   +2.4331260e-09   +2.9680718e-11
  +4.6000000e-01   +4.8000000e-01   +2.4571482e-09   +2.8940888e-11
  +4.8000000e-01   +5.0000000e-01   +2.4576420e-09   +2.9023866e-11
  +5.0000000e-01   +5.2000000e-01   +2.4792378e-09   +2.8894530e-11
  +5.2000000e-01   +5.4000000e-01   +2.4882336e-09   +2.8545581e-11
  +5.4000000e-01   +5.6000000e-01   +2.5041827e-09   +2.8702572e-11
  +5.6000000e-01   +5.8000000e-01   +2.5044982e-09   +2.8293122e-11
  +5.8000000e-01   +6.0000000e-01   +2.5387860e-09   +2.8377924e-11
  +6.0000000e-01   +6.2000000e-01   +2.5338363e-09   +2.8319813e-11
  +6.2000000e-01   +6.4000000e-01   +2.5624355e-09   +2.8058808e-11
  +6.4000000e-01   +6.6000000e-01   +2.5658543e-09   +2.8184717e-11
  +6.6000000e-01   +6.8000000e-01   +2.5955807e-09   +2.7965579e-11
  +6.8000000e-01   +7.0000000e-01   +2.6078860e-09   +2.8006159e-11
  +7.0000000e-01   +7.2000000e-01   +2.6282953e-09   +2.7943495e-11
  +7.2000000e-01   +7.4000000e-01   +2.6467352e-09   +2.7827396e-11
  +7.4000000e-01   +7.6000000e-01   +2.6644727e-09   +2.7899202e-11
  +7.6000000e-01   +7.8000000e-01   +2.6766595e-09   +2.7677294e-11
  +7.8000000e-01   +8.0000000e-01   +2.7162832e-09   +2.7915074e-11
  +8.0000000e-01   +8.2000000e-01   +2.7190777e-09   +2.7604996e-11
  +8.2000000e-01   +8.4000000e-01   +2.7457792e-09   +2.7817051e-11
  +8.4000000e-01   +8.6000000e-01   +2.7727838e-09   +2.7564628e-11
  +8.6000000e-01   +8.8000000e-01   +2.7934524e-09   +2.7771165e-11
  +8.8000000e-01   +9.0000000e-01   +2.8229453e-09   +2.7743492e-11
  +9.0000000e-01   +9.2000000e-01   +2.8431259e-09   +2.8031475e-11
  +9.2000000e-01   +9.4000000e-01   +2.8689434e-09   +2.8581761e-11
  +9.4000000e-01   +9.6000000e-01   +2.8939460e-09   +2.8524916e-11
  +9.6000000e-01   +9.8000000e-01   +2.9224916e-09   +2.7049066e-11
  +9.8000000e-01   +1.0000000e+00   +2.9253507e-09   +2.0724781e-11
<\histogram>


<histogram> 100 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +2.7208506e-09   +6.0685659e-11
  -9.8000000e-01   -9.6000000e-01   +2.9281799e-09   +2.3259441e-11
  -9.6000000e-01   -9.4000000e-01   +2.9192517e-09   +2.3318332e-11
  -9.4000000e-01   -9.2000000e-01   +2.8422016e-09   +2.4082539e-11
  -9.2000000e-01   -9.0000000e-01   +2.8599850e-09   +2.4073962e-11
  -9.0000000e-01   -8.8000000e-01   +2.8384471e-09   +2.4652979e-11
  -8.8000000e-01   -8.6000000e-01   +2.7724011e-09   +2.5338904e-11
  -8.6000000e-01   -8.4000000e-01   +2.7753436e-09   +2.4723747e-11
  -8.4000000e-01   -8.2000000e-01   +2.7623542e-09   +2.5527594e-11
  -8.2000000e-01   -8.0000000e-01   +2.7694189e-09   +2.4930466e-11
  -8.0000000e-01   -7.8000000e-01   +2.7010238e-09   +2.5093226e-11
  -7.8000000e-01   -7.6000000e-01   +2.6792321e-09   +2.4608953e-11
  -7.6000000e-01   -7.4000000e-01   +2.6134627e-09   +2.4702198e-11
  -7.4000000e-01   -7.2000000e-01   +2.6735765e-09   +2.5135086e-11
  -7.2000000e-01   -7.0000000e-01   +2.6486575e-09   +2.4794352e-11
  -7.0000000e-01   -6.8000000e-01   +2.6340346e-09   +2.5212090e-11
  -6.8000000e-01   -6.6000000e-01   +2.5647462e-09   +2.5563893e-11
  -6.6000000e-01   -6.4000000e-01   +2.5354038e-09   +2.4633493e-11
  -6.4000000e-01   -6.2000000e-01   +2.5630208e-09   +2.4616016e-11
  -6.2000000e-01   -6.0000000e-01   +2.5564650e-09   +2.4210198e-11
  -6.0000000e-01   -5.8000000e-01   +2.5217437e-09   +2.4670021e-11
  -5.8000000e-01   -5.6000000e-01   +2.4937493e-09   +2.4978541e-11
  -5.6000000e-01   -5.4000000e-01   +2.5303644e-09   +2.4923740e-11
  -5.4000000e-01   -5.2000000e-01   +2.5001237e-09   +2.4303534e-11
  -5.2000000e-01   -5.0000000e-01   +2.4769095e-09   +2.3878695e-11
  -5.0000000e-01   -4.8000000e-01   +2.4820416e-09   +2.4056510e-11
  -4.8000000e-01   -4.6000000e-01   +2.4501408e-09   +2.4307900e-11
  -4.6000000e-01   -4.4000000e-01   +2.4851895e-09   +2.4046641e-11
  -4.4000000e-01   -4.2000000e-01   +2.4128075e-09   +2.3784930e-11
  -4.2000000e-01   -4.0000000e-01   +2.4639436e-09   +2.5038743e-11
  -4.0000000e-01   -3.8000000e-01   +2.3982198e-09   +2.3458582e-11
  -3.8000000e-01   -3.6000000e-01   +2.4135712e-09   +2.4556846e-11
  -3.6000000e-01   -3.4000000e-01   +2.3689542e-09   +2.3545945e-11
  -3.4000000e-01   -3.2000000e-01   +2.3797365e-09   +2.3560440e-11
  -3.2000000e-01   -3.0000000e-01   +2.3335936e-09   +2.4747530e-11
  -3.0000000e-01   -2.8000000e-01   +2.3264287e-09   +2.3410139e-11
  -2.8000000e-01   -2.6000000e-01   +2.3983475e-09   +2.3779143e-11
  -2.6000000e-01   -2.4000000e-01   +2.3498599e-09   +2.4256746e-11
  -2.4000000e-01   -2.2000000e-01   +2.3665264e-09   +2.4028410e-11
  -2.2000000e-01   -2.0000000e-01   +2.3343001e-09   +2.3619308e-11
  -2.0000000e-01   -1.8000000e-01   +2.3037394e-09   +2.4373027e-11
  -1.8000000e-01   -1.6000000e-01   +2.3274891e-09   +2.3456869e-11
  -1.6000000e-01   -1.4000000e-01   +2.3291977e-09   +2.3708298e-11
  -1.4000000e-01   -1.2000000e-01   +2.2948707e-09   +2.3599794e-11
  -1.2000000e-01   -1.0000000e-01   +2.3686162e-09   +2.3434467e-11
  -1.0000000e-01   -8.0000000e-02   +2.3754426e-09   +2.3611363e-11
  -8.0000000e-02   -6.0000000e-02   +2.3265819e-09   +2.4190393e-11
  -6.0000000e-02   -4.0000000e-02   +2.3497180e-09   +2.3707997e-11
  -4.0000000e-02   -2.0000000e-02   +2.2693842e-09   +2.4314589e-11
  -2.0000000e-02   +0.0000000e+00   +2.3645653e-09   +2.3588160e-11
  +0.0000000e+00   +2.0000000e-02   +2.3645653e-09   +2.3588160e-11
  +2.0000000e-02   +4.0000000e-02   +2.2693842e-09   +2.4314589e-11
  +4.0000000e-02   +6.0000000e-02   +2.3497180e-09   +2.3707997e-11
  +6.0000000e-02   +8.0000000e-02   +2.3265819e-09   +2.4190393e-11
  +8.0000000e-02   +1.0000000e-01   +2.3754426e-09   +2.3611363e-11
  +1.0000000e-01   +1.2000000e-01   +2.3686162e-09   +2.3434467e-11
  +1.2000000e-01   +1.4000000e-01   +2.2948707e-09   +2.3599794e-11
  +1.4000000e-01   +1.6000000e-01   +2.3291977e-09   +2.3708298e-11
  +1.6000000e-01   +1.8000000e-01   +2.3274891e-09   +2.3456869e-11
  +1.8000000e-01   +2.0000000e-01   +2.3037394e-09   +2.4373027e-11
  +2.0000000e-01   +2.2000000e-01   +2.3343001e-09   +2.3619308e-11
  +2.2000000e-01   +2.4000000e-01   +2.3665264e-09   +2.4028410e-11
  +2.4000000e-01   +2.6000000e-01   +2.3498599e-09   +2.4256746e-11
  +2.6000000e-01   +2.8000000e-01   +2.3983475e-09   +2.3779143e-11
  +2.8000000e-01   +3.0000000e-01   +2.3264287e-09   +2.3410139e-11
  +3.0000000e-01   +3.2000000e-01   +2.3335936e-09   +2.4747530e-11
  +3.2000000e-01   +3.4000000e-01   +2.3797365e-09   +2.3560440e-11
  +3.4000000e-01   +3.6000000e-01   +2.3689542e-09   +2.3545945e-11
  +3.6000000e-01   +3.8000000e-01   +2.4135712e-09   +2.4556846e-11
  +3.8000000e-01   +4.0000000e-01   +2.3982198e-09   +2.3458582e-11
  +4.0000000e-01   +4.2000000e-01   +2.4639436e-09   +2.5038743e-11
  +4.2000000e-01   +4.4000000e-01   +2.4128075e-09   +2.3784930e-11
  +4.4000000e-01   +4.6000000e-01   +2.4851895e-09   +2.4046641e-11
  +4.6000000e-01   +4.8000000e-01   +2.4501408e-09   +2.4307900e-11
  +4.8000000e-01   +5.0000000e-01   +2.4820416e-09   +2.4056510e-11
  +5.0000000e-01   +5.2000000e-01   +2.4769095e-09   +2.3878695e-11
  +5.2000000e-01   +5.4000000e-01   +2.5001237e-09   +2.4303534e-11
  +5.4000000e-01   +5.6000000e-01   +2.5303644e-09   +2.4923740e-11
  +5.6000000e-01   +5.8000000e-01   +2.4937493e-09   +2.4978541e-11
  +5.8000000e-01   +6.0000000e-01   +2.5217437e-09   +2.4670021e-11
  +6.0000000e-01   +6.2000000e-01   +2.5564650e-09   +2.4210198e-11
  +6.2000000e-01   +6.4000000e-01   +2.5630208e-09   +2.4616016e-11
  +6.4000000e-01   +6.6000000e-01   +2.5354038e-09   +2.4633493e-11
  +6.6000000e-01   +6.8000000e-01   +2.5647462e-09   +2.5563893e-11
  +6.8000000e-01   +7.0000000e-01   +2.6340346e-09   +2.5212090e-11
  +7.0000000e-01   +7.2000000e-01   +2.6486575e-09   +2.4794352e-11
  +7.2000000e-01   +7.4000000e-01   +2.6735765e-09   +2.5135086e-11
  +7.4000000e-01   +7.6000000e-01   +2.6134627e-09   +2.4702198e-11
  +7.6000000e-01   +7.8000000e-01   +2.6792321e-09   +2.4608953e-11
  +7.8000000e-01   +8.0000000e-01   +2.7010238e-09   +2.5093226e-11
  +8.0000000e-01   +8.2000000e-01   +2.7694189e-09   +2.4930466e-11
  +8.2000000e-01   +8.4000000e-01   +2.7623542e-09   +2.5527594e-11
  +8.4000000e-01   +8.6000000e-01   +2.7753436e-09   +2.4723747e-11
  +8.6000000e-01   +8.8000000e-01   +2.7724011e-09   +2.5338904e-11
  +8.8000000e-01   +9.0000000e-01   +2.8384471e-09   +2.4652979e-11
  +9.0000000e-01   +9.2000000e-01   +2.8599850e-09   +2.4073962e-11
  +9.2000000e-01   +9.4000000e-01   +2.8422016e-09   +2.4082539e-11
  +9.4000000e-01   +9.6000000e-01   +2.9192517e-09   +2.3318332e-11
  +9.6000000e-01   +9.8000000e-01   +2.9281799e-09   +2.3259441e-11
  +9.8000000e-01   +1.0000000e+00   +2.7208506e-09   +6.0685659e-11
<\histogram>


<histogram> 100 "cosTheta 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +9.3071301e-01   +2.1564268e-02
  -9.8000000e-01   -9.6000000e-01   +1.0045155e+00   +1.2198930e-02
  -9.6000000e-01   -9.4000000e-01   +1.0056084e+00   +1.2712578e-02
  -9.4000000e-01   -9.2000000e-01   +9.8942315e-01   +1.2915846e-02
  -9.2000000e-01   -9.0000000e-01   +1.0064682e+00   +1.3128891e-02
  -9.0000000e-01   -8.8000000e-01   +1.0038578e+00   +1.3203240e-02
  -8.8000000e-01   -8.6000000e-01   +9.9430445e-01   +1.3391574e-02
  -8.6000000e-01   -8.4000000e-01   +1.0006015e+00   +1.3423876e-02
  -8.4000000e-01   -8.2000000e-01   +1.0059819e+00   +1.3741710e-02
  -8.2000000e-01   -8.0000000e-01   +1.0148981e+00   +1.3828671e-02
  -8.0000000e-01   -7.8000000e-01   +1.0016394e+00   +1.3873356e-02
  -7.8000000e-01   -7.6000000e-01   +9.9606423e-01   +1.3795496e-02
  -7.6000000e-01   -7.4000000e-01   +9.7994469e-01   +1.3774345e-02
  -7.4000000e-01   -7.2000000e-01   +1.0084319e+00   +1.4228111e-02
  -7.2000000e-01   -7.0000000e-01   +1.0117225e+00   +1.4334727e-02
  -7.0000000e-01   -6.8000000e-01   +1.0090886e+00   +1.4475968e-02
  -6.8000000e-01   -6.6000000e-01   +9.9166900e-01   +1.4610820e-02
  -6.6000000e-01   -6.4000000e-01   +9.8499556e-01   +1.4335410e-02
  -6.4000000e-01   -6.2000000e-01   +1.0007535e+00   +1.4657744e-02
  -6.2000000e-01   -6.0000000e-01   +1.0053757e+00   +1.4646468e-02
  -6.0000000e-01   -5.8000000e-01   +9.9905722e-01   +1.4863768e-02
  -5.8000000e-01   -5.6000000e-01   +9.9081040e-01   +1.4981581e-02
  -5.6000000e-01   -5.4000000e-01   +1.0113927e+00   +1.5179383e-02
  -5.4000000e-01   -5.2000000e-01   +1.0081781e+00   +1.5296446e-02
  -5.2000000e-01   -5.0000000e-01   +9.9570573e-01   +1.5040943e-02
  -5.0000000e-01   -4.8000000e-01   +1.0174278e+00   +1.5520843e-02
  -4.8000000e-01   -4.6000000e-01   +9.9457949e-01   +1.5497452e-02
  -4.6000000e-01   -4.4000000e-01   +1.0228776e+00   +1.5827741e-02
  -4.4000000e-01   -4.2000000e-01   +9.9311674e-01   +1.5538264e-02
  -4.2000000e-01   -4.0000000e-01   +1.0200958e+00   +1.6467533e-02
  -4.0000000e-01   -3.8000000e-01   +9.9155884e-01   +1.5740597e-02
  -3.8000000e-01   -3.6000000e-01   +1.0071264e+00   +1.6278967e-02
  -3.6000000e-01   -3.4000000e-01   +9.9225922e-01   +1.6275681e-02
  -3.4000000e-01   -3.2000000e-01   +9.9628429e-01   +1.6296959e-02
  -3.2000000e-01   -3.0000000e-01   +9.8088731e-01   +1.6478589e-02
  -3.0000000e-01   -2.8000000e-01   +9.8472335e-01   +1.6649145e-02
  -2.8000000e-01   -2.6000000e-01   +1.0098228e+00   +1.7236072e-02
  -2.6000000e-01   -2.4000000e-01   +1.0010336e+00   +1.7398030e-02
  -2.4000000e-01   -2.2000000e-01   +1.0067082e+00   +1.7373462e-02
  -2.2000000e-01   -2.0000000e-01   +9.9390801e-01   +1.8456769e-02
  -2.0000000e-01   -1.8000000e-01   +9.8323485e-01   +1.9240462e-02
  -1.8000000e-01   -1.6000000e-01   +9.9682910e-01   +1.9278044e-02
  -1.6000000e-01   -1.4000000e-01   +1.0036567e+00   +1.9502814e-02
  -1.4000000e-01   -1.2000000e-01   +9.7593510e-01   +1.8895771e-02
  -1.2000000e-01   -1.0000000e-01   +1.0153710e+00   +1.9721272e-02
  -1.0000000e-01   -8.0000000e-02   +1.0324956e+00   +2.1878218e-02
  -8.0000000e-02   -6.0000000e-02   +9.9774740e-01   +2.1248492e-02
  -6.0000000e-02   -4.0000000e-02   +1.0121573e+00   +2.1430758e-02
  -4.0000000e-02   -2.0000000e-02   +9.7611630e-01   +2.0945712e-02
  -2.0000000e-02   +0.0000000e+00   +1.0210664e+00   +2.1581829e-02
  +0.0000000e+00   +2.0000000e-02   +1.0175994e+00   +2.1482498e-02
  +2.0000000e-02   +4.0000000e-02   +9.6989571e-01   +2.0700249e-02
  +4.0000000e-02   +6.0000000e-02   +1.0084366e+00   +2.0543912e-02
  +6.0000000e-02   +8.0000000e-02   +1.0104642e+00   +2.0850517e-02
  +8.0000000e-02   +1.0000000e-01   +1.0273001e+00   +2.0939599e-02
  +1.0000000e-01   +1.2000000e-01   +1.0114156e+00   +2.0466776e-02
  +1.2000000e-01   +1.4000000e-01   +9.7981255e-01   +2.0044435e-02
  +1.4000000e-01   +1.6000000e-01   +9.9923303e-01   +2.0424039e-02
  +1.6000000e-01   +1.8000000e-01   +1.0062996e+00   +1.8976950e-02
  +1.8000000e-01   +2.0000000e-01   +9.7934692e-01   +1.7858849e-02
  +2.0000000e-01   +2.2000000e-01   +9.9161918e-01   +1.7832143e-02
  +2.2000000e-01   +2.4000000e-01   +1.0103556e+00   +1.8228731e-02
  +2.4000000e-01   +2.6000000e-01   +9.9834002e-01   +1.7871269e-02
  +2.6000000e-01   +2.8000000e-01   +1.0139394e+00   +1.6848426e-02
  +2.8000000e-01   +3.0000000e-01   +9.8359662e-01   +1.6452048e-02
  +3.0000000e-01   +3.2000000e-01   +9.7927758e-01   +1.6672620e-02
  +3.2000000e-01   +3.4000000e-01   +9.9821727e-01   +1.6320198e-02
  +3.4000000e-01   +3.6000000e-01   +9.9211478e-01   +1.6053481e-02
  +3.6000000e-01   +3.8000000e-01   +1.0094653e+00   +1.6492469e-02
  +3.8000000e-01   +4.0000000e-01   +9.9612949e-01   +1.5918238e-02
  +4.0000000e-01   +4.2000000e-01   +1.0140569e+00   +1.6138508e-02
  +4.2000000e-01   +4.4000000e-01   +9.9525974e-01   +1.5683715e-02
  +4.4000000e-01   +4.6000000e-01   +1.0213978e+00   +1.5903340e-02
  +4.6000000e-01   +4.8000000e-01   +9.9714816e-01   +1.5355877e-02
  +4.8000000e-01   +5.0000000e-01   +1.0099281e+00   +1.5429336e-02
  +5.0000000e-01   +5.2000000e-01   +9.9906088e-01   +1.5110920e-02
  +5.2000000e-01   +5.4000000e-01   +1.0047785e+00   +1.5108760e-02
  +5.4000000e-01   +5.6000000e-01   +1.0104552e+00   +1.5270711e-02
  +5.6000000e-01   +5.8000000e-01   +9.9570816e-01   +1.5033213e-02
  +5.8000000e-01   +6.0000000e-01   +9.9328722e-01   +1.4754503e-02
  +6.0000000e-01   +6.2000000e-01   +1.0089306e+00   +1.4780128e-02
  +6.2000000e-01   +6.4000000e-01   +1.0002284e+00   +1.4568568e-02
  +6.4000000e-01   +6.6000000e-01   +9.8813241e-01   +1.4490783e-02
  +6.6000000e-01   +6.8000000e-01   +9.8812038e-01   +1.4503340e-02
  +6.8000000e-01   +7.0000000e-01   +1.0100267e+00   +1.4529768e-02
  +7.0000000e-01   +7.2000000e-01   +1.0077473e+00   +1.4275383e-02
  +7.2000000e-01   +7.4000000e-01   +1.0101413e+00   +1.4247131e-02
  +7.4000000e-01   +7.6000000e-01   +9.8085550e-01   +1.3835851e-02
  +7.6000000e-01   +7.8000000e-01   +1.0009611e+00   +1.3843916e-02
  +7.8000000e-01   +8.0000000e-01   +9.9438225e-01   +1.3775854e-02
  +8.0000000e-01   +8.2000000e-01   +1.0185141e+00   +1.3819813e-02
  +8.2000000e-01   +8.4000000e-01   +1.0060365e+00   +1.3795346e-02
  +8.4000000e-01   +8.6000000e-01   +1.0009232e+00   +1.3360920e-02
  +8.6000000e-01   +8.8000000e-01   +9.9246406e-01   +1.3402597e-02
  +8.8000000e-01   +9.0000000e-01   +1.0054914e+00   +1.3187756e-02
  +9.0000000e-01   +9.2000000e-01   +1.0059298e+00   +1.3040746e-02
  +9.2000000e-01   +9.4000000e-01   +9.9067887e-01   +1.2956546e-02
  +9.4000000e-01   +9.6000000e-01   +1.0087444e+00   +1.2797949e-02
  +9.6000000e-01   +9.8000000e-01   +1.0019464e+00   +1.2220465e-02
  +9.8000000e-01   +1.0000000e+00   +9.3009382e-01   +2.1766104e-02
<\histogram>


<histogram> 100 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +4.7210650e-10   +4.2640552e-12
  +1.5000000e+01   +2.0000000e+01   +6.4904990e-10   +6.2874802e-12
  +2.0000000e+01   +2.5000000e+01   +8.1665530e-10   +1.1778768e-11
  +2.5000000e+01   +3.0000000e+01   +9.7986590e-10   +1.8763636e-11
  +3.0000000e+01   +3.5000000e+01   +1.1849390e-09   +2.0840367e-11
  +3.5000000e+01   +4.0000000e+01   +1.3656402e-09   +2.2333507e-11
  +4.0000000e+01   +4.5000000e+01   +1.5358343e-09   +2.9059518e-11
  +4.5000000e+01   +5.0000000e+01   +1.7171832e-09   +3.3585343e-11
  +5.0000000e+01   +5.5000000e+01   +1.8932406e-09   +3.5184315e-11
  +5.5000000e+01   +6.0000000e+01   +2.0587890e-09   +4.0476895e-11
  +6.0000000e+01   +6.5000000e+01   +2.2078370e-09   +4.8602859e-11
  +6.5000000e+01   +7.0000000e+01   +2.4328130e-09   +5.1284405e-11
  +7.0000000e+01   +7.5000000e+01   +2.5253830e-09   +5.2718756e-11
  +7.5000000e+01   +8.0000000e+01   +2.6998950e-09   +5.4607869e-11
  +8.0000000e+01   +8.5000000e+01   +2.9055990e-09   +5.7873344e-11
  +8.5000000e+01   +9.0000000e+01   +2.9839590e-09   +6.3230891e-11
  +9.0000000e+01   +9.5000000e+01   +3.1643050e-09   +6.4856521e-11
  +9.5000000e+01   +1.0000000e+02   +3.3530550e-09   +6.6277905e-11
  +1.0000000e+02   +1.0500000e+02   +3.4525800e-09   +6.7151046e-11
  +1.0500000e+02   +1.1000000e+02   +3.6066950e-09   +7.2001521e-11
  +1.1000000e+02   +1.1500000e+02   +3.7344980e-09   +7.3761500e-11
  +1.1500000e+02   +1.2000000e+02   +3.8267920e-09   +7.4672199e-11
  +1.2000000e+02   +1.2500000e+02   +3.9902550e-09   +7.6076300e-11
  +1.2500000e+02   +1.3000000e+02   +4.1187640e-09   +7.9269342e-11
  +1.3000000e+02   +1.3500000e+02   +4.2092100e-09   +8.0012452e-11
  +1.3500000e+02   +1.4000000e+02   +4.3623340e-09   +8.0855110e-11
  +1.4000000e+02   +1.4500000e+02   +4.4294550e-09   +8.1077789e-11
  +1.4500000e+02   +1.5000000e+02   +4.5817320e-09   +8.2199640e-11
  +1.5000000e+02   +1.5500000e+02   +4.6630760e-09   +8.2570837e-11
  +1.5500000e+02   +1.6000000e+02   +4.7531270e-09   +8.2864920e-11
  +1.6000000e+02   +1.6500000e+02   +4.8481340e-09   +8.3891836e-11
  +1.6500000e+02   +1.7000000e+02   +4.9443750e-09   +8.4289512e-11
  +1.7000000e+02   +1.7500000e+02   +5.0080580e-09   +8.4392982e-11
  +1.7500000e+02   +1.8000000e+02   +5.1130350e-09   +8.5800755e-11
  +1.8000000e+02   +1.8500000e+02   +5.1682900e-09   +8.5944338e-11
  +1.8500000e+02   +1.9000000e+02   +5.2702710e-09   +8.6679040e-11
  +1.9000000e+02   +1.9500000e+02   +5.3320870e-09   +8.7480927e-11
  +1.9500000e+02   +2.0000000e+02   +5.3560260e-09   +8.7280404e-11
  +2.0000000e+02   +2.0500000e+02   +5.4925510e-09   +8.8631210e-11
  +2.0500000e+02   +2.1000000e+02   +5.5034990e-09   +8.9139545e-11
  +2.1000000e+02   +2.1500000e+02   +5.5326270e-09   +8.9293623e-11
  +2.1500000e+02   +2.2000000e+02   +5.6723360e-09   +9.1019500e-11
  +2.2000000e+02   +2.2500000e+02   +5.6340690e-09   +9.0468209e-11
  +2.2500000e+02   +2.3000000e+02   +5.7316990e-09   +9.1160738e-11
  +2.3000000e+02   +2.3500000e+02   +5.7550380e-09   +9.1670187e-11
  +2.3500000e+02   +2.4000000e+02   +5.8677460e-09   +9.2407345e-11
  +2.4000000e+02   +2.4500000e+02   +5.8108550e-09   +9.2787878e-11
  +2.4500000e+02   +2.5000000e+02   +5.8607960e-09   +9.2377819e-11
  +2.5000000e+02   +2.5500000e+02   +5.8584060e-09   +9.3015358e-11
  +2.5500000e+02   +2.6000000e+02   +5.9340250e-09   +9.3166781e-11
  +2.6000000e+02   +2.6500000e+02   +5.9130370e-09   +9.3806885e-11
  +2.6500000e+02   +2.7000000e+02   +6.0294470e-09   +9.4137976e-11
  +2.7000000e+02   +2.7500000e+02   +5.9704490e-09   +9.3801913e-11
  +2.7500000e+02   +2.8000000e+02   +6.0372700e-09   +9.4635025e-11
  +2.8000000e+02   +2.8500000e+02   +6.0034240e-09   +9.4529603e-11
  +2.8500000e+02   +2.9000000e+02   +6.0507470e-09   +9.5238181e-11
  +2.9000000e+02   +2.9500000e+02   +6.0591670e-09   +9.4758577e-11
  +2.9500000e+02   +3.0000000e+02   +6.0760730e-09   +9.5718793e-11
  +3.0000000e+02   +3.0500000e+02   +6.1041410e-09   +9.5430840e-11
  +3.0500000e+02   +3.1000000e+02   +6.0656350e-09   +9.6220262e-11
  +3.1000000e+02   +3.1500000e+02   +6.1346840e-09   +9.5874917e-11
  +3.1500000e+02   +3.2000000e+02   +6.0968490e-09   +9.6279222e-11
  +3.2000000e+02   +3.2500000e+02   +6.1625890e-09   +9.6495434e-11
  +3.2500000e+02   +3.3000000e+02   +6.1277790e-09   +9.6915556e-11
  +3.3000000e+02   +3.3500000e+02   +6.1430500e-09   +9.6667230e-11
  +3.3500000e+02   +3.4000000e+02   +6.1448630e-09   +9.7278215e-11
  +3.4000000e+02   +3.4500000e+02   +6.1565400e-09   +9.7313771e-11
  +3.4500000e+02   +3.5000000e+02   +6.1612080e-09   +9.7783873e-11
  +3.5000000e+02   +3.5500000e+02   +6.1742580e-09   +9.7593039e-11
  +3.5500000e+02   +3.6000000e+02   +6.1918210e-09   +9.8294248e-11
  +3.6000000e+02   +3.6500000e+02   +6.2350530e-09   +9.8687519e-11
  +3.6500000e+02   +3.7000000e+02   +6.1787590e-09   +9.9079655e-11
  +3.7000000e+02   +3.7500000e+02   +6.2468400e-09   +9.9130068e-11
  +3.7500000e+02   +3.8000000e+02   +6.2189340e-09   +9.9881063e-11
  +3.8000000e+02   +3.8500000e+02   +6.2976960e-09   +1.0020741e-10
  +3.8500000e+02   +3.9000000e+02   +6.2437880e-09   +1.0124678e-10
  +3.9000000e+02   +3.9500000e+02   +6.3050480e-09   +1.0083070e-10
  +3.9500000e+02   +4.0000000e+02   +6.3701530e-09   +1.0253441e-10
  +4.0000000e+02   +4.0500000e+02   +6.3805700e-09   +1.0248349e-10
  +4.0500000e+02   +4.1000000e+02   +6.4009570e-09   +1.0359810e-10
  +4.1000000e+02   +4.1500000e+02   +6.4940070e-09   +1.0419371e-10
  +4.1500000e+02   +4.2000000e+02   +6.5255470e-09   +1.0564917e-10
  +4.2000000e+02   +4.2500000e+02   +6.5930740e-09   +1.0670122e-10
  +4.2500000e+02   +4.3000000e+02   +6.6795560e-09   +1.0779775e-10
  +4.3000000e+02   +4.3500000e+02   +6.7845970e-09   +1.0999352e-10
  +4.3500000e+02   +4.4000000e+02   +6.8700470e-09   +1.1098365e-10
  +4.4000000e+02   +4.4500000e+02   +7.0420180e-09   +1.1391479e-10
  +4.4500000e+02   +4.5000000e+02   +7.2401220e-09   +1.1574449e-10
  +4.5000000e+02   +4.5500000e+02   +7.3443630e-09   +1.1780200e-10
  +4.5500000e+02   +4.6000000e+02   +7.6028110e-09   +1.2117890e-10
  +4.6000000e+02   +4.6500000e+02   +7.9270850e-09   +1.2447965e-10
  +4.6500000e+02   +4.7000000e+02   +8.3254830e-09   +1.2918048e-10
  +4.7000000e+02   +4.7500000e+02   +8.7981210e-09   +1.3830721e-10
  +4.7500000e+02   +4.8000000e+02   +9.4774340e-09   +1.4758819e-10
  +4.8000000e+02   +4.8500000e+02   +1.0462750e-08   +1.6102176e-10
  +4.8500000e+02   +4.9000000e+02   +1.2175970e-08   +1.8643361e-10
  +4.9000000e+02   +4.9500000e+02   +1.5345740e-08   +2.2122473e-10
  +4.9500000e+02   +5.0000000e+02   +3.5952720e-08   +3.6227573e-10
<\histogram>


<histogram> 100 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +5.4020201e-10   +1.1461884e-10
  +1.5000000e+01   +2.0000000e+01   +7.6453512e-10   +2.8160308e-11
  +2.0000000e+01   +2.5000000e+01   +9.7443769e-10   +3.0709990e-11
  +2.5000000e+01   +3.0000000e+01   +1.2808615e-09   +3.3423541e-11
  +3.0000000e+01   +3.5000000e+01   +1.4249829e-09   +3.6364778e-11
  +3.5000000e+01   +4.0000000e+01   +1.6732785e-09   +3.8870518e-11
  +4.0000000e+01   +4.5000000e+01   +1.9101564e-09   +4.1993711e-11
  +4.5000000e+01   +5.0000000e+01   +2.0541939e-09   +4.4320824e-11
  +5.0000000e+01   +5.5000000e+01   +2.2273805e-09   +4.6561925e-11
  +5.5000000e+01   +6.0000000e+01   +2.2156107e-09   +4.6272094e-11
  +6.0000000e+01   +6.5000000e+01   +2.3299918e-09   +4.8710948e-11
  +6.5000000e+01   +7.0000000e+01   +2.5175836e-09   +4.9110896e-11
  +7.0000000e+01   +7.5000000e+01   +2.5872796e-09   +5.1066778e-11
  +7.5000000e+01   +8.0000000e+01   +2.6999693e-09   +5.2575521e-11
  +8.0000000e+01   +8.5000000e+01   +2.8333200e-09   +5.4462322e-11
  +8.5000000e+01   +9.0000000e+01   +3.0886526e-09   +5.5468446e-11
  +9.0000000e+01   +9.5000000e+01   +3.1460365e-09   +5.6131272e-11
  +9.5000000e+01   +1.0000000e+02   +3.3255995e-09   +5.6527608e-11
  +1.0000000e+02   +1.0500000e+02   +3.5174904e-09   +5.8423727e-11
  +1.0500000e+02   +1.1000000e+02   +3.5175929e-09   +5.9863334e-11
  +1.1000000e+02   +1.1500000e+02   +3.6696989e-09   +6.0942213e-11
  +1.1500000e+02   +1.2000000e+02   +3.8904703e-09   +6.1718061e-11
  +1.2000000e+02   +1.2500000e+02   +3.9984522e-09   +6.4630858e-11
  +1.2500000e+02   +1.3000000e+02   +4.1030923e-09   +6.6940915e-11
  +1.3000000e+02   +1.3500000e+02   +4.1830271e-09   +6.4898124e-11
  +1.3500000e+02   +1.4000000e+02   +4.5277303e-09   +6.6308803e-11
  +1.4000000e+02   +1.4500000e+02   +4.3827185e-09   +6.8848774e-11
  +1.4500000e+02   +1.5000000e+02   +4.4991308e-09   +6.9192697e-11
  +1.5000000e+02   +1.5500000e+02   +4.6677966e-09   +6.9485911e-11
  +1.5500000e+02   +1.6000000e+02   +4.7180037e-09   +7.2473098e-11
  +1.6000000e+02   +1.6500000e+02   +4.8120293e-09   +7.2042630e-11
  +1.6500000e+02   +1.7000000e+02   +4.8563506e-09   +7.4232640e-11
  +1.7000000e+02   +1.7500000e+02   +4.9292328e-09   +7.2764848e-11
  +1.7500000e+02   +1.8000000e+02   +4.9525687e-09   +7.5900405e-11
  +1.8000000e+02   +1.8500000e+02   +5.1569218e-09   +7.4393506e-11
  +1.8500000e+02   +1.9000000e+02   +5.0550669e-09   +7.7729461e-11
  +1.9000000e+02   +1.9500000e+02   +5.4958773e-09   +7.7983837e-11
  +1.9500000e+02   +2.0000000e+02   +5.4677151e-09   +7.8313943e-11
  +2.0000000e+02   +2.0500000e+02   +5.4789367e-09   +8.0386864e-11
  +2.0500000e+02   +2.1000000e+02   +5.6312089e-09   +8.2214241e-11
  +2.1000000e+02   +2.1500000e+02   +5.5539547e-09   +8.0327193e-11
  +2.1500000e+02   +2.2000000e+02   +5.6107919e-09   +7.9568987e-11
  +2.2000000e+02   +2.2500000e+02   +5.5111986e-09   +8.1180576e-11
  +2.2500000e+02   +2.3000000e+02   +5.7040760e-09   +8.1997840e-11
  +2.3000000e+02   +2.3500000e+02   +5.6693633e-09   +8.2255347e-11
  +2.3500000e+02   +2.4000000e+02   +5.7714460e-09   +8.2737683e-11
  +2.4000000e+02   +2.4500000e+02   +5.7131363e-09   +8.3908877e-11
  +2.4500000e+02   +2.5000000e+02   +5.8162147e-09   +8.4788627e-11
  +2.5000000e+02   +2.5500000e+02   +5.9005944e-09   +8.4445274e-11
  +2.5500000e+02   +2.6000000e+02   +6.0792539e-09   +8.6429585e-11
  +2.6000000e+02   +2.6500000e+02   +5.9017516e-09   +8.8768470e-11
  +2.6500000e+02   +2.7000000e+02   +6.1848606e-09   +8.7777290e-11
  +2.7000000e+02   +2.7500000e+02   +5.9256723e-09   +8.7381917e-11
  +2.7500000e+02   +2.8000000e+02   +6.1526659e-09   +9.0535612e-11
  +2.8000000e+02   +2.8500000e+02   +6.0001963e-09   +8.7610272e-11
  +2.8500000e+02   +2.9000000e+02   +6.1058344e-09   +9.1730416e-11
  +2.9000000e+02   +2.9500000e+02   +6.0545035e-09   +9.1552268e-11
  +2.9500000e+02   +3.0000000e+02   +6.1976737e-09   +8.9804307e-11
  +3.0000000e+02   +3.0500000e+02   +6.1599610e-09   +9.1293764e-11
  +3.0500000e+02   +3.1000000e+02   +5.9680008e-09   +9.2738576e-11
  +3.1000000e+02   +3.1500000e+02   +6.1262241e-09   +9.3543134e-11
  +3.1500000e+02   +3.2000000e+02   +6.0519085e-09   +9.7635947e-11
  +3.2000000e+02   +3.2500000e+02   +6.1650018e-09   +9.4716817e-11
  +3.2500000e+02   +3.3000000e+02   +6.2357439e-09   +9.8024679e-11
  +3.3000000e+02   +3.3500000e+02   +6.0715877e-09   +9.6898056e-11
  +3.3500000e+02   +3.4000000e+02   +6.1042723e-09   +9.7288717e-11
  +3.4000000e+02   +3.4500000e+02   +6.1392275e-09   +9.7150889e-11
  +3.4500000e+02   +3.5000000e+02   +6.2844021e-09   +9.7820104e-11
  +3.5000000e+02   +3.5500000e+02   +6.2268885e-09   +1.0045425e-10
  +3.5500000e+02   +3.6000000e+02   +6.2121955e-09   +9.9713232e-11
  +3.6000000e+02   +3.6500000e+02   +6.1212567e-09   +9.9496462e-11
  +3.6500000e+02   +3.7000000e+02   +6.1841602e-09   +1.0006028e-10
  +3.7000000e+02   +3.7500000e+02   +6.3084938e-09   +1.0533950e-10
  +3.7500000e+02   +3.8000000e+02   +6.1992392e-09   +1.0192080e-10
  +3.8000000e+02   +3.8500000e+02   +6.5100825e-09   +1.0498109e-10
  +3.8500000e+02   +3.9000000e+02   +6.3456349e-09   +1.0421075e-10
  +3.9000000e+02   +3.9500000e+02   +6.3300602e-09   +1.0801983e-10
  +3.9500000e+02   +4.0000000e+02   +6.4437382e-09   +1.0760321e-10
  +4.0000000e+02   +4.0500000e+02   +6.6118214e-09   +1.1096485e-10
  +4.0500000e+02   +4.1000000e+02   +6.4558147e-09   +1.0954241e-10
  +4.1000000e+02   +4.1500000e+02   +6.4522623e-09   +1.0984224e-10
  +4.1500000e+02   +4.2000000e+02   +6.5614693e-09   +1.1401517e-10
  +4.2000000e+02   +4.2500000e+02   +6.7044966e-09   +1.1342097e-10
  +4.2500000e+02   +4.3000000e+02   +6.6846305e-09   +1.1658717e-10
  +4.3000000e+02   +4.3500000e+02   +6.8464701e-09   +1.2025759e-10
  +4.3500000e+02   +4.4000000e+02   +6.8443868e-09   +1.1777781e-10
  +4.4000000e+02   +4.4500000e+02   +7.1004229e-09   +1.2090876e-10
  +4.4500000e+02   +4.5000000e+02   +7.2683712e-09   +1.2523043e-10
  +4.5000000e+02   +4.5500000e+02   +7.3942378e-09   +1.2739310e-10
  +4.5500000e+02   +4.6000000e+02   +7.7247594e-09   +1.3491368e-10
  +4.6000000e+02   +4.6500000e+02   +7.9845245e-09   +1.3579579e-10
  +4.6500000e+02   +4.7000000e+02   +8.0993266e-09   +1.3887500e-10
  +4.7000000e+02   +4.7500000e+02   +9.0426322e-09   +1.4879270e-10
  +4.7500000e+02   +4.8000000e+02   +9.4710973e-09   +1.4920982e-10
  +4.8000000e+02   +4.8500000e+02   +1.0720596e-08   +1.6225887e-10
  +4.8500000e+02   +4.9000000e+02   +1.2096554e-08   +1.7583592e-10
  +4.9000000e+02   +4.9500000e+02   +1.5319922e-08   +1.9832783e-10
  +4.9500000e+02   +5.0000000e+02   +3.5964608e-08   +3.1299579e-10
<\histogram>


<histogram> 100 "pT 1000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +5.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +5.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +1.5000000e+01   +1.1442376e+00   +2.4300161e-01
  +1.5000000e+01   +2.0000000e+01   +1.1779296e+00   +4.4862418e-02
  +2.0000000e+01   +2.5000000e+01   +1.1932056e+00   +4.1355572e-02
  +2.5000000e+01   +3.0000000e+01   +1.3071804e+00   +4.2309422e-02
  +3.0000000e+01   +3.5000000e+01   +1.2025791e+00   +3.7271610e-02
  +3.5000000e+01   +4.0000000e+01   +1.2252704e+00   +3.4809094e-02
  +4.0000000e+01   +4.5000000e+01   +1.2437256e+00   +3.6074894e-02
  +4.5000000e+01   +5.0000000e+01   +1.1962579e+00   +3.4836474e-02
  +5.0000000e+01   +5.5000000e+01   +1.1764910e+00   +3.2907341e-02
  +5.5000000e+01   +6.0000000e+01   +1.0761718e+00   +3.0867607e-02
  +6.0000000e+01   +6.5000000e+01   +1.0553278e+00   +3.2038721e-02
  +6.5000000e+01   +7.0000000e+01   +1.0348447e+00   +2.9721989e-02
  +7.0000000e+01   +7.5000000e+01   +1.0245098e+00   +2.9433272e-02
  +7.5000000e+01   +8.0000000e+01   +1.0000275e+00   +2.8076947e-02
  +8.0000000e+01   +8.5000000e+01   +9.7512423e-01   +2.6991928e-02
  +8.5000000e+01   +9.0000000e+01   +1.0350855e+00   +2.8751265e-02
  +9.0000000e+01   +9.5000000e+01   +9.9422669e-01   +2.7017211e-02
  +9.5000000e+01   +1.0000000e+02   +9.9181180e-01   +2.5856326e-02
  +1.0000000e+02   +1.0500000e+02   +1.0188005e+00   +2.6057391e-02
  +1.0500000e+02   +1.1000000e+02   +9.7529536e-01   +2.5584632e-02
  +1.1000000e+02   +1.1500000e+02   +9.8264851e-01   +2.5357383e-02
  +1.1500000e+02   +1.2000000e+02   +1.0166401e+00   +2.5566444e-02
  +1.2000000e+02   +1.2500000e+02   +1.0020543e+00   +2.5046709e-02
  +1.2500000e+02   +1.3000000e+02   +9.9619505e-01   +2.5134454e-02
  +1.3000000e+02   +1.3500000e+02   +9.9377962e-01   +2.4383919e-02
  +1.3500000e+02   +1.4000000e+02   +1.0379146e+00   +2.4518020e-02
  +1.4000000e+02   +1.4500000e+02   +9.8944870e-01   +2.3866487e-02
  +1.4500000e+02   +1.5000000e+02   +9.8197162e-01   +2.3204209e-02
  +1.5000000e+02   +1.5500000e+02   +1.0010123e+00   +2.3156752e-02
  +1.5500000e+02   +1.6000000e+02   +9.9261049e-01   +2.3063954e-02
  +1.6000000e+02   +1.6500000e+02   +9.9255287e-01   +2.2711209e-02
  +1.6500000e+02   +1.7000000e+02   +9.8219706e-01   +2.2489338e-02
  +1.7000000e+02   +1.7500000e+02   +9.8426033e-01   +2.2050171e-02
  +1.7500000e+02   +1.8000000e+02   +9.6861623e-01   +2.2012635e-02
  +1.8000000e+02   +1.8500000e+02   +9.9780039e-01   +2.1966053e-02
  +1.8500000e+02   +1.9000000e+02   +9.5916641e-01   +2.1595840e-02
  +1.9000000e+02   +1.9500000e+02   +1.0307179e+00   +2.2357690e-02
  +1.9500000e+02   +2.0000000e+02   +1.0208530e+00   +2.2148010e-02
  +2.0000000e+02   +2.0500000e+02   +9.9752132e-01   +2.1755517e-02
  +2.0500000e+02   +2.1000000e+02   +1.0232052e+00   +2.2311782e-02
  +2.1000000e+02   +2.1500000e+02   +1.0038549e+00   +2.1755238e-02
  +2.1500000e+02   +2.2000000e+02   +9.8915013e-01   +2.1182449e-02
  +2.2000000e+02   +2.2500000e+02   +9.7819153e-01   +2.1315030e-02
  +2.2500000e+02   +2.3000000e+02   +9.9518066e-01   +2.1335144e-02
  +2.3000000e+02   +2.3500000e+02   +9.8511310e-01   +2.1225168e-02
  +2.3500000e+02   +2.4000000e+02   +9.8358825e-01   +2.0946569e-02
  +2.4000000e+02   +2.4500000e+02   +9.8318342e-01   +2.1330459e-02
  +2.4500000e+02   +2.5000000e+02   +9.9239330e-01   +2.1306611e-02
  +2.5000000e+02   +2.5500000e+02   +1.0072013e+00   +2.1529167e-02
  +2.5500000e+02   +2.6000000e+02   +1.0244739e+00   +2.1699284e-02
  +2.6000000e+02   +2.6500000e+02   +9.9809144e-01   +2.1819488e-02
  +2.6500000e+02   +2.7000000e+02   +1.0257758e+00   +2.1643329e-02
  +2.7000000e+02   +2.7500000e+02   +9.9250028e-01   +2.1385808e-02
  +2.7500000e+02   +2.8000000e+02   +1.0191139e+00   +2.1910640e-02
  +2.8000000e+02   +2.8500000e+02   +9.9946236e-01   +2.1462414e-02
  +2.8500000e+02   +2.9000000e+02   +1.0091042e+00   +2.1956941e-02
  +2.9000000e+02   +2.9500000e+02   +9.9923034e-01   +2.1737102e-02
  +2.9500000e+02   +3.0000000e+02   +1.0200130e+00   +2.1832323e-02
  +3.0000000e+02   +3.0500000e+02   +1.0091446e+00   +2.1739111e-02
  +3.0500000e+02   +3.1000000e+02   +9.8390371e-01   +2.1848655e-02
  +3.1000000e+02   +3.1500000e+02   +9.9862097e-01   +2.1819271e-02
  +3.1500000e+02   +3.2000000e+02   +9.9262890e-01   +2.2409071e-02
  +3.2000000e+02   +3.2500000e+02   +1.0003915e+00   +2.1945370e-02
  +3.2500000e+02   +3.3000000e+02   +1.0176189e+00   +2.2692010e-02
  +3.3000000e+02   +3.3500000e+02   +9.8836697e-01   +2.2151787e-02
  +3.3500000e+02   +3.4000000e+02   +9.9339437e-01   +2.2315550e-02
  +3.4000000e+02   +3.4500000e+02   +9.9718795e-01   +2.2303729e-02
  +3.4500000e+02   +3.5000000e+02   +1.0199951e+00   +2.2674453e-02
  +3.5000000e+02   +3.5500000e+02   +1.0085242e+00   +2.2777821e-02
  +3.5500000e+02   +3.6000000e+02   +1.0032906e+00   +2.2649763e-02
  +3.6000000e+02   +3.6500000e+02   +9.8174894e-01   +2.2273410e-02
  +3.6500000e+02   +3.7000000e+02   +1.0008742e+00   +2.2800025e-02
  +3.7000000e+02   +3.7500000e+02   +1.0098696e+00   +2.3263076e-02
  +3.7500000e+02   +3.8000000e+02   +9.9683309e-01   +2.2910926e-02
  +3.8000000e+02   +3.8500000e+02   +1.0337245e+00   +2.3418581e-02
  +3.8500000e+02   +3.9000000e+02   +1.0163117e+00   +2.3455496e-02
  +3.9000000e+02   +3.9500000e+02   +1.0039670e+00   +2.3479651e-02
  +3.9500000e+02   +4.0000000e+02   +1.0115516e+00   +2.3461367e-02
  +4.0000000e+02   +4.0500000e+02   +1.0362431e+00   +2.4072172e-02
  +4.0500000e+02   +4.1000000e+02   +1.0085702e+00   +2.3650079e-02
  +4.1000000e+02   +4.1500000e+02   +9.9357181e-01   +2.3242784e-02
  +4.1500000e+02   +4.2000000e+02   +1.0055049e+00   +2.3880700e-02
  +4.2000000e+02   +4.2500000e+02   +1.0168999e+00   +2.3807329e-02
  +4.2500000e+02   +4.3000000e+02   +1.0007597e+00   +2.3780231e-02
  +4.3000000e+02   +4.3500000e+02   +1.0091196e+00   +2.4121181e-02
  +4.3500000e+02   +4.4000000e+02   +9.9626492e-01   +2.3514555e-02
  +4.4000000e+02   +4.4500000e+02   +1.0082938e+00   +2.3681884e-02
  +4.4500000e+02   +4.5000000e+02   +1.0039018e+00   +2.3595434e-02
  +4.5000000e+02   +4.5500000e+02   +1.0067909e+00   +2.3699241e-02
  +4.5500000e+02   +4.6000000e+02   +1.0160399e+00   +2.4023956e-02
  +4.6000000e+02   +4.6500000e+02   +1.0072460e+00   +2.3315895e-02
  +4.6500000e+02   +4.7000000e+02   +9.7283564e-01   +2.2496639e-02
  +4.7000000e+02   +4.7500000e+02   +1.0277913e+00   +2.3389292e-02
  +4.7500000e+02   +4.8000000e+02   +9.9933139e-01   +2.2136966e-02
  +4.8000000e+02   +4.8500000e+02   +1.0246442e+00   +2.2117317e-02
  +4.8500000e+02   +4.9000000e+02   +9.9347764e-01   +2.0974886e-02
  +4.9000000e+02   +4.9500000e+02   +9.9831758e-01   +1.9343016e-02
  +4.9500000e+02   +5.0000000e+02   +1.0003307e+00   +1.3318868e-02
<\histogram>


<histogram> 100 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +1.7319541e-08   +1.2950512e-10
  -9.8000000e-01   -9.6000000e-01   +1.5813332e-08   +1.5338684e-10
  -9.6000000e-01   -9.4000000e-01   +1.4384671e-08   +1.4421278e-10
  -9.4000000e-01   -9.2000000e-01   +1.3177964e-08   +1.3720915e-10
  -9.2000000e-01   -9.0000000e-01   +1.2080450e-08   +1.3235321e-10
  -9.0000000e-01   -8.8000000e-01   +1.1212778e-08   +1.2781505e-10
  -8.8000000e-01   -8.6000000e-01   +1.0308468e-08   +1.2279811e-10
  -8.6000000e-01   -8.4000000e-01   +9.5948830e-09   +1.1855622e-10
  -8.4000000e-01   -8.2000000e-01   +8.9666530e-09   +1.1552803e-10
  -8.2000000e-01   -8.0000000e-01   +8.3837520e-09   +1.1140900e-10
  -8.0000000e-01   -7.8000000e-01   +7.8632580e-09   +1.0854043e-10
  -7.8000000e-01   -7.6000000e-01   +7.4029570e-09   +1.0619501e-10
  -7.6000000e-01   -7.4000000e-01   +6.9487430e-09   +1.0217828e-10
  -7.4000000e-01   -7.2000000e-01   +6.5696900e-09   +1.0155130e-10
  -7.2000000e-01   -7.0000000e-01   +6.2372530e-09   +9.7449079e-11
  -7.0000000e-01   -6.8000000e-01   +5.9263910e-09   +9.7485235e-11
  -6.8000000e-01   -6.6000000e-01   +5.6136090e-09   +9.3512772e-11
  -6.6000000e-01   -6.4000000e-01   +5.3417640e-09   +9.3771429e-11
  -6.4000000e-01   -6.2000000e-01   +5.1148030e-09   +9.0632029e-11
  -6.2000000e-01   -6.0000000e-01   +4.8687140e-09   +8.9774671e-11
  -6.0000000e-01   -5.8000000e-01   +4.6807250e-09   +8.8079608e-11
  -5.8000000e-01   -5.6000000e-01   +4.4833540e-09   +8.5834133e-11
  -5.6000000e-01   -5.4000000e-01   +4.2809370e-09   +8.6795208e-11
  -5.4000000e-01   -5.2000000e-01   +4.1600820e-09   +8.4364393e-11
  -5.2000000e-01   -5.0000000e-01   +3.9820050e-09   +8.3495025e-11
  -5.0000000e-01   -4.8000000e-01   +3.8648060e-09   +8.4230179e-11
  -4.8000000e-01   -4.6000000e-01   +3.7147660e-09   +8.2006105e-11
  -4.6000000e-01   -4.4000000e-01   +3.5745450e-09   +8.0895320e-11
  -4.4000000e-01   -4.2000000e-01   +3.5107790e-09   +8.2167357e-11
  -4.2000000e-01   -4.0000000e-01   +3.3842970e-09   +8.0331155e-11
  -4.0000000e-01   -3.8000000e-01   +3.3101720e-09   +7.9293244e-11
  -3.8000000e-01   -3.6000000e-01   +3.1876780e-09   +8.0195526e-11
  -3.6000000e-01   -3.4000000e-01   +3.1472480e-09   +8.0379257e-11
  -3.4000000e-01   -3.2000000e-01   +3.0642790e-09   +7.9888170e-11
  -3.2000000e-01   -3.0000000e-01   +2.9668650e-09   +7.8411175e-11
  -3.0000000e-01   -2.8000000e-01   +2.9701010e-09   +8.4142170e-11
  -2.8000000e-01   -2.6000000e-01   +2.8443330e-09   +8.5659601e-11
  -2.6000000e-01   -2.4000000e-01   +2.7765990e-09   +8.6288424e-11
  -2.4000000e-01   -2.2000000e-01   +2.8235950e-09   +8.5607795e-11
  -2.2000000e-01   -2.0000000e-01   +2.7017000e-09   +8.4292372e-11
  -2.0000000e-01   -1.8000000e-01   +2.6648850e-09   +8.9015778e-11
  -1.8000000e-01   -1.6000000e-01   +2.7120750e-09   +9.6042206e-11
  -1.6000000e-01   -1.4000000e-01   +2.5791950e-09   +9.6237426e-11
  -1.4000000e-01   -1.2000000e-01   +2.5923490e-09   +9.6270580e-11
  -1.2000000e-01   -1.0000000e-01   +2.5702740e-09   +9.6045451e-11
  -1.0000000e-01   -8.0000000e-02   +2.5366970e-09   +9.5136318e-11
  -8.0000000e-02   -6.0000000e-02   +2.5294470e-09   +9.4962693e-11
  -6.0000000e-02   -4.0000000e-02   +2.5677330e-09   +9.4897617e-11
  -4.0000000e-02   -2.0000000e-02   +2.5234430e-09   +9.7065042e-11
  -2.0000000e-02   +0.0000000e+00   +2.4789710e-09   +9.7199816e-11
  +0.0000000e+00   +2.0000000e-02   +2.6104710e-09   +9.8157497e-11
  +2.0000000e-02   +4.0000000e-02   +2.4555480e-09   +9.7630933e-11
  +4.0000000e-02   +6.0000000e-02   +2.5220470e-09   +9.7523499e-11
  +6.0000000e-02   +8.0000000e-02   +2.5555940e-09   +9.8062737e-11
  +8.0000000e-02   +1.0000000e-01   +2.5616860e-09   +9.8525509e-11
  +1.0000000e-01   +1.2000000e-01   +2.5881630e-09   +9.9153236e-11
  +1.2000000e-01   +1.4000000e-01   +2.6151400e-09   +8.9748011e-11
  +1.4000000e-01   +1.6000000e-01   +2.5956180e-09   +8.8869502e-11
  +1.6000000e-01   +1.8000000e-01   +2.6623640e-09   +9.0018996e-11
  +1.8000000e-01   +2.0000000e-01   +2.6815630e-09   +9.0885305e-11
  +2.0000000e-01   +2.2000000e-01   +2.7100440e-09   +9.1440204e-11
  +2.2000000e-01   +2.4000000e-01   +2.7489320e-09   +9.2916937e-11
  +2.4000000e-01   +2.6000000e-01   +2.8665170e-09   +8.4270335e-11
  +2.6000000e-01   +2.8000000e-01   +2.8622140e-09   +8.1002240e-11
  +2.8000000e-01   +3.0000000e-01   +2.8861850e-09   +8.1942134e-11
  +3.0000000e-01   +3.2000000e-01   +3.0086490e-09   +8.3493274e-11
  +3.2000000e-01   +3.4000000e-01   +3.0204030e-09   +8.3028587e-11
  +3.4000000e-01   +3.6000000e-01   +3.1239450e-09   +7.7956080e-11
  +3.6000000e-01   +3.8000000e-01   +3.2142850e-09   +7.9475497e-11
  +3.8000000e-01   +4.0000000e-01   +3.2992190e-09   +8.0825507e-11
  +4.0000000e-01   +4.2000000e-01   +3.3868690e-09   +8.0461531e-11
  +4.2000000e-01   +4.4000000e-01   +3.4976640e-09   +8.0474163e-11
  +4.4000000e-01   +4.6000000e-01   +3.6312960e-09   +8.2216976e-11
  +4.6000000e-01   +4.8000000e-01   +3.7052650e-09   +8.3276795e-11
  +4.8000000e-01   +5.0000000e-01   +3.8371110e-09   +8.1804785e-11
  +5.0000000e-01   +5.2000000e-01   +3.9794380e-09   +8.3802082e-11
  +5.2000000e-01   +5.4000000e-01   +4.1472480e-09   +8.5268024e-11
  +5.4000000e-01   +5.6000000e-01   +4.3315080e-09   +8.4776670e-11
  +5.6000000e-01   +5.8000000e-01   +4.4587540e-09   +8.6890993e-11
  +5.8000000e-01   +6.0000000e-01   +4.6753020e-09   +8.7891421e-11
  +6.0000000e-01   +6.2000000e-01   +4.8867630e-09   +8.9022331e-11
  +6.2000000e-01   +6.4000000e-01   +5.0969830e-09   +9.1421079e-11
  +6.4000000e-01   +6.6000000e-01   +5.3545020e-09   +9.1577315e-11
  +6.6000000e-01   +6.8000000e-01   +5.6337900e-09   +9.4962120e-11
  +6.8000000e-01   +7.0000000e-01   +5.8868550e-09   +9.5268427e-11
  +7.0000000e-01   +7.2000000e-01   +6.2369720e-09   +9.8886213e-11
  +7.2000000e-01   +7.4000000e-01   +6.5635060e-09   +9.9704883e-11
  +7.4000000e-01   +7.6000000e-01   +6.9674780e-09   +1.0380196e-10
  +7.6000000e-01   +7.8000000e-01   +7.4043230e-09   +1.0541973e-10
  +7.8000000e-01   +8.0000000e-01   +7.8413430e-09   +1.0906298e-10
  +8.0000000e-01   +8.2000000e-01   +8.3749520e-09   +1.1242988e-10
  +8.2000000e-01   +8.4000000e-01   +8.9723920e-09   +1.1519822e-10
  +8.4000000e-01   +8.6000000e-01   +9.6088910e-09   +1.1942769e-10
  +8.6000000e-01   +8.8000000e-01   +1.0354493e-08   +1.2375409e-10
  +8.8000000e-01   +9.0000000e-01   +1.1164669e-08   +1.2715002e-10
  +9.0000000e-01   +9.2000000e-01   +1.2104746e-08   +1.3146945e-10
  +9.2000000e-01   +9.4000000e-01   +1.3142415e-08   +1.3726910e-10
  +9.4000000e-01   +9.6000000e-01   +1.4428744e-08   +1.4557699e-10
  +9.6000000e-01   +9.8000000e-01   +1.5834225e-08   +1.5046936e-10
  +9.8000000e-01   +1.0000000e+00   +1.7280188e-08   +1.2574342e-10
<\histogram>


<histogram> 100 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +1.8647281e-08   +1.1396462e-10
  -9.8000000e-01   -9.6000000e-01   +1.5873939e-08   +9.1804628e-11
  -9.6000000e-01   -9.4000000e-01   +1.4258596e-08   +8.9053414e-11
  -9.4000000e-01   -9.2000000e-01   +1.3046140e-08   +8.7713995e-11
  -9.2000000e-01   -9.0000000e-01   +1.2209892e-08   +8.6823441e-11
  -9.0000000e-01   -8.8000000e-01   +1.1032873e-08   +8.1101959e-11
  -8.8000000e-01   -8.6000000e-01   +1.0256664e-08   +7.9232352e-11
  -8.6000000e-01   -8.4000000e-01   +9.7631758e-09   +7.9715983e-11
  -8.4000000e-01   -8.2000000e-01   +9.0401400e-09   +7.7269467e-11
  -8.2000000e-01   -8.0000000e-01   +8.4141951e-09   +7.5763182e-11
  -8.0000000e-01   -7.8000000e-01   +7.8002362e-09   +7.4450826e-11
  -7.8000000e-01   -7.6000000e-01   +7.4110595e-09   +7.5389638e-11
  -7.6000000e-01   -7.4000000e-01   +6.9618764e-09   +7.4479300e-11
  -7.4000000e-01   -7.2000000e-01   +6.5777193e-09   +7.1039120e-11
  -7.2000000e-01   -7.0000000e-01   +6.3497670e-09   +7.1297640e-11
  -7.0000000e-01   -6.8000000e-01   +5.8119009e-09   +6.9112123e-11
  -6.8000000e-01   -6.6000000e-01   +5.6773761e-09   +6.9544805e-11
  -6.6000000e-01   -6.4000000e-01   +5.4199950e-09   +6.7760736e-11
  -6.4000000e-01   -6.2000000e-01   +5.1314003e-09   +6.7728140e-11
  -6.2000000e-01   -6.0000000e-01   +4.9581537e-09   +6.6725387e-11
  -6.0000000e-01   -5.8000000e-01   +4.7553583e-09   +6.7197051e-11
  -5.8000000e-01   -5.6000000e-01   +4.5309206e-09   +6.5088316e-11
  -5.6000000e-01   -5.4000000e-01   +4.2741372e-09   +6.4756008e-11
  -5.4000000e-01   -5.2000000e-01   +4.1544617e-09   +6.3432890e-11
  -5.2000000e-01   -5.0000000e-01   +4.0709315e-09   +6.4836799e-11
  -5.0000000e-01   -4.8000000e-01   +3.8053782e-09   +6.3595300e-11
  -4.8000000e-01   -4.6000000e-01   +3.8316880e-09   +6.2272791e-11
  -4.6000000e-01   -4.4000000e-01   +3.5607670e-09   +6.2102866e-11
  -4.4000000e-01   -4.2000000e-01   +3.5345232e-09   +6.2125275e-11
  -4.2000000e-01   -4.0000000e-01   +3.4304550e-09   +6.2521643e-11
  -4.0000000e-01   -3.8000000e-01   +3.3425666e-09   +6.2598000e-11
  -3.8000000e-01   -3.6000000e-01   +3.1945061e-09   +6.0741237e-11
  -3.6000000e-01   -3.4000000e-01   +3.0484151e-09   +6.0622091e-11
  -3.4000000e-01   -3.2000000e-01   +3.1745117e-09   +6.2316858e-11
  -3.2000000e-01   -3.0000000e-01   +2.9934638e-09   +5.8543896e-11
  -3.0000000e-01   -2.8000000e-01   +2.8943608e-09   +5.9005437e-11
  -2.8000000e-01   -2.6000000e-01   +2.9853591e-09   +5.9921520e-11
  -2.6000000e-01   -2.4000000e-01   +2.8109718e-09   +5.9003435e-11
  -2.4000000e-01   -2.2000000e-01   +2.7668693e-09   +5.9136137e-11
  -2.2000000e-01   -2.0000000e-01   +2.6990522e-09   +5.9138452e-11
  -2.0000000e-01   -1.8000000e-01   +2.6461107e-09   +5.7529315e-11
  -1.8000000e-01   -1.6000000e-01   +2.6455770e-09   +5.7761231e-11
  -1.6000000e-01   -1.4000000e-01   +2.6770374e-09   +5.9227874e-11
  -1.4000000e-01   -1.2000000e-01   +2.5614817e-09   +5.7852044e-11
  -1.2000000e-01   -1.0000000e-01   +2.5710142e-09   +5.7407169e-11
  -1.0000000e-01   -8.0000000e-02   +2.5757609e-09   +5.7282294e-11
  -8.0000000e-02   -6.0000000e-02   +2.5173726e-09   +5.8628149e-11
  -6.0000000e-02   -4.0000000e-02   +2.5291299e-09   +5.7787767e-11
  -4.0000000e-02   -2.0000000e-02   +2.5679431e-09   +5.8934874e-11
  -2.0000000e-02   +0.0000000e+00   +2.5013198e-09   +5.9469878e-11
  +0.0000000e+00   +2.0000000e-02   +2.5013198e-09   +5.9469878e-11
  +2.0000000e-02   +4.0000000e-02   +2.5679431e-09   +5.8934874e-11
  +4.0000000e-02   +6.0000000e-02   +2.5291299e-09   +5.7787767e-11
  +6.0000000e-02   +8.0000000e-02   +2.5173726e-09   +5.8628149e-11
  +8.0000000e-02   +1.0000000e-01   +2.5757609e-09   +5.7282294e-11
  +1.0000000e-01   +1.2000000e-01   +2.5710142e-09   +5.7407169e-11
  +1.2000000e-01   +1.4000000e-01   +2.5614817e-09   +5.7852044e-11
  +1.4000000e-01   +1.6000000e-01   +2.6770374e-09   +5.9227874e-11
  +1.6000000e-01   +1.8000000e-01   +2.6455770e-09   +5.7761231e-11
  +1.8000000e-01   +2.0000000e-01   +2.6461107e-09   +5.7529315e-11
  +2.0000000e-01   +2.2000000e-01   +2.6990522e-09   +5.9138452e-11
  +2.2000000e-01   +2.4000000e-01   +2.7668693e-09   +5.9136137e-11
  +2.4000000e-01   +2.6000000e-01   +2.8109718e-09   +5.9003435e-11
  +2.6000000e-01   +2.8000000e-01   +2.9853591e-09   +5.9921520e-11
  +2.8000000e-01   +3.0000000e-01   +2.8943608e-09   +5.9005437e-11
  +3.0000000e-01   +3.2000000e-01   +2.9934638e-09   +5.8543896e-11
  +3.2000000e-01   +3.4000000e-01   +3.1745117e-09   +6.2316858e-11
  +3.4000000e-01   +3.6000000e-01   +3.0484151e-09   +6.0622091e-11
  +3.6000000e-01   +3.8000000e-01   +3.1945061e-09   +6.0741237e-11
  +3.8000000e-01   +4.0000000e-01   +3.3425666e-09   +6.2598000e-11
  +4.0000000e-01   +4.2000000e-01   +3.4304550e-09   +6.2521643e-11
  +4.2000000e-01   +4.4000000e-01   +3.5345232e-09   +6.2125275e-11
  +4.4000000e-01   +4.6000000e-01   +3.5607670e-09   +6.2102866e-11
  +4.6000000e-01   +4.8000000e-01   +3.8316880e-09   +6.2272791e-11
  +4.8000000e-01   +5.0000000e-01   +3.8053782e-09   +6.3595300e-11
  +5.0000000e-01   +5.2000000e-01   +4.0709315e-09   +6.4836799e-11
  +5.2000000e-01   +5.4000000e-01   +4.1544617e-09   +6.3432890e-11
  +5.4000000e-01   +5.6000000e-01   +4.2741372e-09   +6.4756008e-11
  +5.6000000e-01   +5.8000000e-01   +4.5309206e-09   +6.5088316e-11
  +5.8000000e-01   +6.0000000e-01   +4.7553583e-09   +6.7197051e-11
  +6.0000000e-01   +6.2000000e-01   +4.9581537e-09   +6.6725387e-11
  +6.2000000e-01   +6.4000000e-01   +5.1314003e-09   +6.7728140e-11
  +6.4000000e-01   +6.6000000e-01   +5.4199950e-09   +6.7760736e-11
  +6.6000000e-01   +6.8000000e-01   +5.6773761e-09   +6.9544805e-11
  +6.8000000e-01   +7.0000000e-01   +5.8119009e-09   +6.9112123e-11
  +7.0000000e-01   +7.2000000e-01   +6.3497670e-09   +7.1297640e-11
  +7.2000000e-01   +7.4000000e-01   +6.5777193e-09   +7.1039120e-11
  +7.4000000e-01   +7.6000000e-01   +6.9618764e-09   +7.4479300e-11
  +7.6000000e-01   +7.8000000e-01   +7.4110595e-09   +7.5389638e-11
  +7.8000000e-01   +8.0000000e-01   +7.8002362e-09   +7.4450826e-11
  +8.0000000e-01   +8.2000000e-01   +8.4141951e-09   +7.5763182e-11
  +8.2000000e-01   +8.4000000e-01   +9.0401400e-09   +7.7269467e-11
  +8.4000000e-01   +8.6000000e-01   +9.7631758e-09   +7.9715983e-11
  +8.6000000e-01   +8.8000000e-01   +1.0256664e-08   +7.9232352e-11
  +8.8000000e-01   +9.0000000e-01   +1.1032873e-08   +8.1101959e-11
  +9.0000000e-01   +9.2000000e-01   +1.2209892e-08   +8.6823441e-11
  +9.2000000e-01   +9.4000000e-01   +1.3046140e-08   +8.7713995e-11
  +9.4000000e-01   +9.6000000e-01   +1.4258596e-08   +8.9053414e-11
  +9.6000000e-01   +9.8000000e-01   +1.5873939e-08   +9.1804628e-11
  +9.8000000e-01   +1.0000000e+00   +1.8647281e-08   +1.1396462e-10
<\histogram>


<histogram> 100 "cosTheta 1000 NLO AL/NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +1.0766614e+00   +1.0397622e-02
  -9.8000000e-01   -9.6000000e-01   +1.0038327e+00   +1.1336385e-02
  -9.6000000e-01   -9.4000000e-01   +9.9123546e-01   +1.1708210e-02
  -9.4000000e-01   -9.2000000e-01   +9.8999663e-01   +1.2270117e-02
  -9.2000000e-01   -9.0000000e-01   +1.0107150e+00   +1.3201293e-02
  -9.0000000e-01   -8.8000000e-01   +9.8395536e-01   +1.3346102e-02
  -8.8000000e-01   -8.6000000e-01   +9.9497462e-01   +1.4126510e-02
  -8.6000000e-01   -8.4000000e-01   +1.0175398e+00   +1.5069972e-02
  -8.4000000e-01   -8.2000000e-01   +1.0081956e+00   +1.5588278e-02
  -8.2000000e-01   -8.0000000e-01   +1.0036312e+00   +1.6110229e-02
  -8.0000000e-01   -7.8000000e-01   +9.9198528e-01   +1.6647556e-02
  -7.8000000e-01   -7.6000000e-01   +1.0010945e+00   +1.7605007e-02
  -7.6000000e-01   -7.4000000e-01   +1.0018900e+00   +1.8218844e-02
  -7.4000000e-01   -7.2000000e-01   +1.0012222e+00   +1.8879742e-02
  -7.2000000e-01   -7.0000000e-01   +1.0180390e+00   +1.9587061e-02
  -7.0000000e-01   -6.8000000e-01   +9.8068131e-01   +1.9905373e-02
  -6.8000000e-01   -6.6000000e-01   +1.0113594e+00   +2.0912062e-02
  -6.6000000e-01   -6.4000000e-01   +1.0146452e+00   +2.1866876e-02
  -6.4000000e-01   -6.2000000e-01   +1.0032450e+00   +2.2166719e-02
  -6.2000000e-01   -6.0000000e-01   +1.0183703e+00   +2.3247190e-02
  -6.0000000e-01   -5.8000000e-01   +1.0159448e+00   +2.3907721e-02
  -5.8000000e-01   -5.6000000e-01   +1.0106096e+00   +2.4189219e-02
  -5.6000000e-01   -5.4000000e-01   +9.9841161e-01   +2.5270086e-02
  -5.4000000e-01   -5.2000000e-01   +9.9864899e-01   +2.5350522e-02
  -5.2000000e-01   -5.0000000e-01   +1.0223321e+00   +2.6919049e-02
  -5.0000000e-01   -4.8000000e-01   +9.8462334e-01   +2.7041753e-02
  -4.8000000e-01   -4.6000000e-01   +1.0314749e+00   +2.8275703e-02
  -4.6000000e-01   -4.4000000e-01   +9.9614552e-01   +2.8461595e-02
  -4.4000000e-01   -4.2000000e-01   +1.0067632e+00   +2.9467433e-02
  -4.2000000e-01   -4.0000000e-01   +1.0136389e+00   +3.0334506e-02
  -4.0000000e-01   -3.8000000e-01   +1.0097864e+00   +3.0703723e-02
  -3.8000000e-01   -3.6000000e-01   +1.0021420e+00   +3.1602714e-02
  -3.6000000e-01   -3.4000000e-01   +9.6859704e-01   +3.1352306e-02
  -3.4000000e-01   -3.2000000e-01   +1.0359735e+00   +3.3808906e-02
  -3.2000000e-01   -3.0000000e-01   +1.0089653e+00   +3.3172962e-02
  -3.0000000e-01   -2.8000000e-01   +9.7449912e-01   +3.4012349e-02
  -2.8000000e-01   -2.6000000e-01   +1.0495814e+00   +3.7986199e-02
  -2.6000000e-01   -2.4000000e-01   +1.0123795e+00   +3.7965961e-02
  -2.4000000e-01   -2.2000000e-01   +9.7991011e-01   +3.6349615e-02
  -2.2000000e-01   -2.0000000e-01   +9.9901995e-01   +3.8087545e-02
  -2.0000000e-01   -1.8000000e-01   +9.9295493e-01   +3.9574590e-02
  -1.8000000e-01   -1.6000000e-01   +9.7548077e-01   +4.0582263e-02
  -1.6000000e-01   -1.4000000e-01   +1.0379352e+00   +4.5024708e-02
  -1.4000000e-01   -1.2000000e-01   +9.8809292e-01   +4.2947544e-02
  -1.2000000e-01   -1.0000000e-01   +1.0002880e+00   +4.3543195e-02
  -1.0000000e-01   -8.0000000e-02   +1.0153995e+00   +4.4273319e-02
  -8.0000000e-02   -6.0000000e-02   +9.9522647e-01   +4.3969011e-02
  -6.0000000e-02   -4.0000000e-02   +9.8496608e-01   +4.2797266e-02
  -4.0000000e-02   -2.0000000e-02   +1.0176347e+00   +4.5581556e-02
  -2.0000000e-02   +0.0000000e+00   +1.0090154e+00   +4.6268317e-02
  +0.0000000e+00   +2.0000000e-02   +9.5818716e-01   +4.2627363e-02
  +2.0000000e-02   +4.0000000e-02   +1.0457719e+00   +4.8008982e-02
  +4.0000000e-02   +6.0000000e-02   +1.0028084e+00   +4.5040672e-02
  +6.0000000e-02   +8.0000000e-02   +9.8504402e-01   +4.4215114e-02
  +8.0000000e-02   +1.0000000e-01   +1.0054944e+00   +4.4671977e-02
  +1.0000000e-01   +1.2000000e-01   +9.9337414e-01   +4.4048543e-02
  +1.2000000e-01   +1.4000000e-01   +9.7948167e-01   +4.0240697e-02
  +1.4000000e-01   +1.6000000e-01   +1.0313680e+00   +4.2043266e-02
  +1.6000000e-01   +1.8000000e-01   +9.9369470e-01   +3.9994394e-02
  +1.8000000e-01   +2.0000000e-01   +9.8677924e-01   +3.9734099e-02
  +2.0000000e-01   +2.2000000e-01   +9.9594405e-01   +4.0068085e-02
  +2.2000000e-01   +2.4000000e-01   +1.0065252e+00   +4.0252417e-02
  +2.4000000e-01   +2.6000000e-01   +9.8062276e-01   +3.5422737e-02
  +2.6000000e-01   +2.8000000e-01   +1.0430244e+00   +3.6188564e-02
  +2.8000000e-01   +3.0000000e-01   +1.0028327e+00   +3.5051277e-02
  +3.0000000e-01   +3.2000000e-01   +9.9495282e-01   +3.3778735e-02
  +3.2000000e-01   +3.4000000e-01   +1.0510226e+00   +3.5502323e-02
  +3.4000000e-01   +3.6000000e-01   +9.7582227e-01   +3.1137610e-02
  +3.6000000e-01   +3.8000000e-01   +9.9384656e-01   +3.0999473e-02
  +3.8000000e-01   +4.0000000e-01   +1.0131387e+00   +3.1241667e-02
  +4.0000000e-01   +4.2000000e-01   +1.0128691e+00   +3.0327917e-02
  +4.2000000e-01   +4.4000000e-01   +1.0105382e+00   +2.9258659e-02
  +4.4000000e-01   +4.6000000e-01   +9.8057746e-01   +2.8024773e-02
  +4.6000000e-01   +4.8000000e-01   +1.0341198e+00   +2.8681990e-02
  +4.8000000e-01   +5.0000000e-01   +9.9173003e-01   +2.6864809e-02
  +5.0000000e-01   +5.2000000e-01   +1.0229916e+00   +2.7010348e-02
  +5.2000000e-01   +5.4000000e-01   +1.0017394e+00   +2.5654120e-02
  +5.4000000e-01   +5.6000000e-01   +9.8675501e-01   +2.4423120e-02
  +5.6000000e-01   +5.8000000e-01   +1.0161854e+00   +2.4602082e-02
  +5.8000000e-01   +6.0000000e-01   +1.0171232e+00   +2.3920470e-02
  +6.0000000e-01   +6.2000000e-01   +1.0146090e+00   +2.2979724e-02
  +6.2000000e-01   +6.4000000e-01   +1.0067525e+00   +2.2419604e-02
  +6.4000000e-01   +6.6000000e-01   +1.0122314e+00   +2.1444206e-02
  +6.6000000e-01   +6.8000000e-01   +1.0077366e+00   +2.0997898e-02
  +6.8000000e-01   +7.0000000e-01   +9.8726755e-01   +1.9826752e-02
  +7.0000000e-01   +7.2000000e-01   +1.0180849e+00   +1.9779499e-02
  +7.2000000e-01   +7.4000000e-01   +1.0021655e+00   +1.8679018e-02
  +7.4000000e-01   +7.6000000e-01   +9.9919604e-01   +1.8326551e-02
  +7.6000000e-01   +7.8000000e-01   +1.0009098e+00   +1.7514221e-02
  +7.8000000e-01   +8.0000000e-01   +9.9475768e-01   +1.6780278e-02
  +8.0000000e-01   +8.2000000e-01   +1.0046858e+00   +1.6240337e-02
  +8.2000000e-01   +8.4000000e-01   +1.0075507e+00   +1.5540546e-02
  +8.4000000e-01   +8.6000000e-01   +1.0160565e+00   +1.5109670e-02
  +8.6000000e-01   +8.8000000e-01   +9.9055202e-01   +1.4096459e-02
  +8.8000000e-01   +9.0000000e-01   +9.8819526e-01   +1.3394936e-02
  +9.0000000e-01   +9.2000000e-01   +1.0086863e+00   +1.3094521e-02
  +9.2000000e-01   +9.4000000e-01   +9.9267448e-01   +1.2330610e-02
  +9.4000000e-01   +9.6000000e-01   +9.8820771e-01   +1.1726113e-02
  +9.6000000e-01   +9.8000000e-01   +1.0025081e+00   +1.1152211e-02
  +9.8000000e-01   +1.0000000e+00   +1.0791133e+00   +1.0254559e-02
<\histogram>


<histogram> 100 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +1.3416839e-09   +5.8371065e-12
  +3.0000000e+01   +4.0000000e+01   +1.6043263e-09   +7.5357833e-12
  +4.0000000e+01   +5.0000000e+01   +1.1613834e-09   +7.8316159e-12
  +5.0000000e+01   +6.0000000e+01   +9.5714640e-10   +8.2357456e-12
  +6.0000000e+01   +7.0000000e+01   +1.1206273e-09   +1.2973154e-11
  +7.0000000e+01   +8.0000000e+01   +1.2512289e-09   +1.6105575e-11
  +8.0000000e+01   +9.0000000e+01   +1.4202543e-09   +1.7461865e-11
  +9.0000000e+01   +1.0000000e+02   +1.5650889e-09   +2.0124127e-11
  +1.0000000e+02   +1.1000000e+02   +1.7012720e-09   +2.8612354e-11
  +1.1000000e+02   +1.2000000e+02   +1.8085702e-09   +3.2143275e-11
  +1.2000000e+02   +1.3000000e+02   +1.9181262e-09   +3.2869913e-11
  +1.3000000e+02   +1.4000000e+02   +2.0319264e-09   +3.3443601e-11
  +1.4000000e+02   +1.5000000e+02   +2.1015080e-09   +3.3795879e-11
  +1.5000000e+02   +1.6000000e+02   +2.2026030e-09   +3.4932510e-11
  +1.6000000e+02   +1.7000000e+02   +2.2829870e-09   +3.8591603e-11
  +1.7000000e+02   +1.8000000e+02   +2.3285790e-09   +4.1675548e-11
  +1.8000000e+02   +1.9000000e+02   +2.3813900e-09   +4.1679987e-11
  +1.9000000e+02   +2.0000000e+02   +2.4382550e-09   +4.1591476e-11
  +2.0000000e+02   +2.1000000e+02   +2.4662880e-09   +4.1380157e-11
  +2.1000000e+02   +2.2000000e+02   +2.5183720e-09   +4.1232840e-11
  +2.2000000e+02   +2.3000000e+02   +2.5521760e-09   +4.1787149e-11
  +2.3000000e+02   +2.4000000e+02   +2.5193950e-09   +4.2024310e-11
  +2.4000000e+02   +2.5000000e+02   +2.5321260e-09   +4.1689251e-11
  +2.5000000e+02   +2.6000000e+02   +2.5493230e-09   +4.1212493e-11
  +2.6000000e+02   +2.7000000e+02   +2.5507260e-09   +4.0710622e-11
  +2.7000000e+02   +2.8000000e+02   +2.5342900e-09   +4.1023038e-11
  +2.8000000e+02   +2.9000000e+02   +2.5226180e-09   +4.1990408e-11
  +2.9000000e+02   +3.0000000e+02   +2.5158790e-09   +4.1926456e-11
  +3.0000000e+02   +3.1000000e+02   +2.4685890e-09   +4.1003279e-11
  +3.1000000e+02   +3.2000000e+02   +2.4736780e-09   +4.0470513e-11
  +3.2000000e+02   +3.3000000e+02   +2.4335010e-09   +4.0704341e-11
  +3.3000000e+02   +3.4000000e+02   +2.3848490e-09   +4.1385846e-11
  +3.4000000e+02   +3.5000000e+02   +2.3512180e-09   +4.1249608e-11
  +3.5000000e+02   +3.6000000e+02   +2.3375560e-09   +4.0493864e-11
  +3.6000000e+02   +3.7000000e+02   +2.2879150e-09   +3.9714898e-11
  +3.7000000e+02   +3.8000000e+02   +2.2435530e-09   +3.9679274e-11
  +3.8000000e+02   +3.9000000e+02   +2.2368680e-09   +4.0371408e-11
  +3.9000000e+02   +4.0000000e+02   +2.1605590e-09   +4.0115072e-11
  +4.0000000e+02   +4.1000000e+02   +2.1249750e-09   +3.9360904e-11
  +4.1000000e+02   +4.2000000e+02   +2.0739140e-09   +3.8534446e-11
  +4.2000000e+02   +4.3000000e+02   +2.0295690e-09   +3.8166323e-11
  +4.3000000e+02   +4.4000000e+02   +2.0007520e-09   +3.8640566e-11
  +4.4000000e+02   +4.5000000e+02   +1.9567980e-09   +3.8877169e-11
  +4.5000000e+02   +4.6000000e+02   +1.8849140e-09   +3.7951457e-11
  +4.6000000e+02   +4.7000000e+02   +1.8682370e-09   +3.7274739e-11
  +4.7000000e+02   +4.8000000e+02   +1.8102210e-09   +3.6336207e-11
  +4.8000000e+02   +4.9000000e+02   +1.7932090e-09   +3.6945763e-11
  +4.9000000e+02   +5.0000000e+02   +1.7074110e-09   +3.7395040e-11
  +5.0000000e+02   +5.1000000e+02   +1.6772860e-09   +3.6701790e-11
  +5.1000000e+02   +5.2000000e+02   +1.6458650e-09   +3.5912557e-11
  +5.2000000e+02   +5.3000000e+02   +1.6176520e-09   +3.5126582e-11
  +5.3000000e+02   +5.4000000e+02   +1.5336450e-09   +3.4992060e-11
  +5.4000000e+02   +5.5000000e+02   +1.5059160e-09   +3.5539868e-11
  +5.5000000e+02   +5.6000000e+02   +1.4821710e-09   +3.5555193e-11
  +5.6000000e+02   +5.7000000e+02   +1.4243220e-09   +3.4651707e-11
  +5.7000000e+02   +5.8000000e+02   +1.4045620e-09   +3.3924465e-11
  +5.8000000e+02   +5.9000000e+02   +1.3465050e-09   +3.3215260e-11
  +5.9000000e+02   +6.0000000e+02   +1.3195120e-09   +3.3800954e-11
  +6.0000000e+02   +6.1000000e+02   +1.2739940e-09   +3.3963694e-11
  +6.1000000e+02   +6.2000000e+02   +1.2462890e-09   +3.3613723e-11
  +6.2000000e+02   +6.3000000e+02   +1.1940510e-09   +3.2902458e-11
  +6.3000000e+02   +6.4000000e+02   +1.1668730e-09   +3.2375592e-11
  +6.4000000e+02   +6.5000000e+02   +1.1358670e-09   +3.1656665e-11
  +6.5000000e+02   +6.6000000e+02   +1.0908150e-09   +3.2247582e-11
  +6.6000000e+02   +6.7000000e+02   +1.0530130e-09   +3.2517947e-11
  +6.7000000e+02   +6.8000000e+02   +1.0406050e-09   +3.2390719e-11
  +6.8000000e+02   +6.9000000e+02   +1.0056780e-09   +3.1759864e-11
  +6.9000000e+02   +7.0000000e+02   +9.6248200e-10   +3.1090429e-11
  +7.0000000e+02   +7.1000000e+02   +9.3694500e-10   +3.0414181e-11
  +7.1000000e+02   +7.2000000e+02   +9.0320800e-10   +3.1062046e-11
  +7.2000000e+02   +7.3000000e+02   +8.6376100e-10   +3.1481322e-11
  +7.3000000e+02   +7.4000000e+02   +8.4803900e-10   +3.1488299e-11
  +7.4000000e+02   +7.5000000e+02   +8.2677700e-10   +3.0907297e-11
  +7.5000000e+02   +7.6000000e+02   +7.6284800e-10   +3.0189849e-11
  +7.6000000e+02   +7.7000000e+02   +7.5926100e-10   +2.9922806e-11
  +7.7000000e+02   +7.8000000e+02   +7.3798800e-10   +3.0056213e-11
  +7.8000000e+02   +7.9000000e+02   +7.0545700e-10   +3.0296220e-11
  +7.9000000e+02   +8.0000000e+02   +6.7287800e-10   +3.0779434e-11
  +8.0000000e+02   +8.1000000e+02   +6.4404600e-10   +3.0457432e-11
  +8.1000000e+02   +8.2000000e+02   +6.2383200e-10   +3.0180696e-11
  +8.2000000e+02   +8.3000000e+02   +5.8133400e-10   +2.9752941e-11
  +8.3000000e+02   +8.4000000e+02   +5.7578400e-10   +2.9375711e-11
  +8.4000000e+02   +8.5000000e+02   +5.4179600e-10   +3.0219597e-11
  +8.5000000e+02   +8.6000000e+02   +5.3191000e-10   +3.1035242e-11
  +8.6000000e+02   +8.7000000e+02   +4.8435900e-10   +3.1031294e-11
  +8.7000000e+02   +8.8000000e+02   +4.7762000e-10   +3.0738208e-11
  +8.8000000e+02   +8.9000000e+02   +4.5099700e-10   +3.0538721e-11
  +8.9000000e+02   +9.0000000e+02   +4.0688800e-10   +3.0574741e-11
  +9.0000000e+02   +9.1000000e+02   +3.9627000e-10   +3.2655386e-11
  +9.1000000e+02   +9.2000000e+02   +3.8151000e-10   +3.4449600e-11
  +9.2000000e+02   +9.3000000e+02   +3.3323400e-10   +3.5449395e-11
  +9.3000000e+02   +9.4000000e+02   +3.3566000e-10   +3.6421071e-11
  +9.4000000e+02   +9.5000000e+02   +2.7955300e-10   +3.7179929e-11
  +9.5000000e+02   +9.6000000e+02   +2.5046500e-10   +3.7848609e-11
  +9.6000000e+02   +9.7000000e+02   +2.3869000e-10   +4.2033995e-11
  +9.7000000e+02   +9.8000000e+02   +1.9240300e-10   +4.8253745e-11
  +9.8000000e+02   +9.9000000e+02   +1.8212300e-10   +5.4623565e-11
  +9.9000000e+02   +1.0000000e+03   +1.2612000e-10   +8.3815690e-11
<\histogram>


<histogram> 100 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +3.6002159e-10   +8.8952959e-11
  +3.0000000e+01   +4.0000000e+01   +6.3951360e-10   +2.2562181e-11
  +4.0000000e+01   +5.0000000e+01   +8.6712746e-10   +2.6538069e-11
  +5.0000000e+01   +6.0000000e+01   +1.0789461e-09   +2.9517274e-11
  +6.0000000e+01   +7.0000000e+01   +1.2626546e-09   +3.0821690e-11
  +7.0000000e+01   +8.0000000e+01   +1.4193177e-09   +3.2718896e-11
  +8.0000000e+01   +9.0000000e+01   +1.5691703e-09   +3.5000994e-11
  +9.0000000e+01   +1.0000000e+02   +1.6987396e-09   +3.6435982e-11
  +1.0000000e+02   +1.1000000e+02   +1.7654476e-09   +3.9253282e-11
  +1.1000000e+02   +1.2000000e+02   +1.8709868e-09   +3.7893961e-11
  +1.2000000e+02   +1.3000000e+02   +1.9887516e-09   +3.9379951e-11
  +1.3000000e+02   +1.4000000e+02   +2.0851924e-09   +4.0888657e-11
  +1.4000000e+02   +1.5000000e+02   +2.1552399e-09   +4.0923575e-11
  +1.5000000e+02   +1.6000000e+02   +2.2433583e-09   +4.4191656e-11
  +1.6000000e+02   +1.7000000e+02   +2.2424960e-09   +4.2330250e-11
  +1.7000000e+02   +1.8000000e+02   +2.3485038e-09   +4.3764446e-11
  +1.8000000e+02   +1.9000000e+02   +2.4348465e-09   +4.4984248e-11
  +1.9000000e+02   +2.0000000e+02   +2.4561544e-09   +4.6004365e-11
  +2.0000000e+02   +2.1000000e+02   +2.5375697e-09   +4.6795937e-11
  +2.1000000e+02   +2.2000000e+02   +2.5087369e-09   +4.7554437e-11
  +2.2000000e+02   +2.3000000e+02   +2.5203736e-09   +4.7600465e-11
  +2.3000000e+02   +2.4000000e+02   +2.5238485e-09   +4.9614831e-11
  +2.4000000e+02   +2.5000000e+02   +2.5894094e-09   +4.8178332e-11
  +2.5000000e+02   +2.6000000e+02   +2.5440566e-09   +4.9407869e-11
  +2.6000000e+02   +2.7000000e+02   +2.5190273e-09   +4.8400880e-11
  +2.7000000e+02   +2.8000000e+02   +2.5992785e-09   +5.0952063e-11
  +2.8000000e+02   +2.9000000e+02   +2.4624389e-09   +5.0075015e-11
  +2.9000000e+02   +3.0000000e+02   +2.4890994e-09   +4.9853881e-11
  +3.0000000e+02   +3.1000000e+02   +2.4665577e-09   +5.0767265e-11
  +3.1000000e+02   +3.2000000e+02   +2.4849526e-09   +5.2531955e-11
  +3.2000000e+02   +3.3000000e+02   +2.5029037e-09   +5.0774163e-11
  +3.3000000e+02   +3.4000000e+02   +2.3667218e-09   +5.0778150e-11
  +3.4000000e+02   +3.5000000e+02   +2.3797745e-09   +5.1217412e-11
  +3.5000000e+02   +3.6000000e+02   +2.2897498e-09   +5.0733672e-11
  +3.6000000e+02   +3.7000000e+02   +2.4021448e-09   +5.2108768e-11
  +3.7000000e+02   +3.8000000e+02   +2.3229045e-09   +5.1802654e-11
  +3.8000000e+02   +3.9000000e+02   +2.1348633e-09   +5.2826089e-11
  +3.9000000e+02   +4.0000000e+02   +2.2078042e-09   +5.2047269e-11
  +4.0000000e+02   +4.1000000e+02   +2.0993922e-09   +5.0781144e-11
  +4.1000000e+02   +4.2000000e+02   +2.1903960e-09   +5.2379383e-11
  +4.2000000e+02   +4.3000000e+02   +2.0743324e-09   +5.3504723e-11
  +4.3000000e+02   +4.4000000e+02   +1.9671019e-09   +5.1131843e-11
  +4.4000000e+02   +4.5000000e+02   +1.9036724e-09   +5.1426799e-11
  +4.5000000e+02   +4.6000000e+02   +1.9061116e-09   +5.2673446e-11
  +4.6000000e+02   +4.7000000e+02   +1.8463210e-09   +5.2240421e-11
  +4.7000000e+02   +4.8000000e+02   +1.7879434e-09   +5.4494556e-11
  +4.8000000e+02   +4.9000000e+02   +1.7805022e-09   +5.2882388e-11
  +4.9000000e+02   +5.0000000e+02   +1.7975567e-09   +5.2402299e-11
  +5.0000000e+02   +5.1000000e+02   +1.7454354e-09   +5.6841275e-11
  +5.1000000e+02   +5.2000000e+02   +1.6751506e-09   +5.3084218e-11
  +5.2000000e+02   +5.3000000e+02   +1.5529387e-09   +5.3200636e-11
  +5.3000000e+02   +5.4000000e+02   +1.5495377e-09   +5.4871051e-11
  +5.4000000e+02   +5.5000000e+02   +1.5049032e-09   +5.3933260e-11
  +5.5000000e+02   +5.6000000e+02   +1.5522823e-09   +5.3579763e-11
  +5.6000000e+02   +5.7000000e+02   +1.3985447e-09   +5.3574192e-11
  +5.7000000e+02   +5.8000000e+02   +1.3546913e-09   +6.0105033e-11
  +5.8000000e+02   +5.9000000e+02   +1.3668197e-09   +5.3779453e-11
  +5.9000000e+02   +6.0000000e+02   +1.3149888e-09   +5.3763347e-11
  +6.0000000e+02   +6.1000000e+02   +1.3724031e-09   +5.5621749e-11
  +6.1000000e+02   +6.2000000e+02   +1.2918310e-09   +5.3296804e-11
  +6.2000000e+02   +6.3000000e+02   +1.2800186e-09   +5.4297788e-11
  +6.3000000e+02   +6.4000000e+02   +1.1074335e-09   +5.8207715e-11
  +6.4000000e+02   +6.5000000e+02   +1.1482644e-09   +5.2928175e-11
  +6.5000000e+02   +6.6000000e+02   +1.0447973e-09   +5.3030354e-11
  +6.6000000e+02   +6.7000000e+02   +1.0604569e-09   +5.4788859e-11
  +6.7000000e+02   +6.8000000e+02   +9.5728682e-10   +5.3913921e-11
  +6.8000000e+02   +6.9000000e+02   +9.2889185e-10   +5.5487445e-11
  +6.9000000e+02   +7.0000000e+02   +1.0291673e-09   +5.4709019e-11
  +7.0000000e+02   +7.1000000e+02   +9.2742902e-10   +5.3734698e-11
  +7.1000000e+02   +7.2000000e+02   +8.8074138e-10   +5.5726767e-11
  +7.2000000e+02   +7.3000000e+02   +9.5476684e-10   +5.7155966e-11
  +7.3000000e+02   +7.4000000e+02   +8.4526888e-10   +5.4241454e-11
  +7.4000000e+02   +7.5000000e+02   +8.3974617e-10   +5.7110883e-11
  +7.5000000e+02   +7.6000000e+02   +7.5044391e-10   +5.9096834e-11
  +7.6000000e+02   +7.7000000e+02   +7.3352459e-10   +5.7936577e-11
  +7.7000000e+02   +7.8000000e+02   +7.8493362e-10   +5.7261205e-11
  +7.8000000e+02   +7.9000000e+02   +6.5512758e-10   +5.6678771e-11
  +7.9000000e+02   +8.0000000e+02   +7.4901685e-10   +5.7460141e-11
  +8.0000000e+02   +8.1000000e+02   +6.1612074e-10   +5.9448612e-11
  +8.1000000e+02   +8.2000000e+02   +6.5089311e-10   +5.7703552e-11
  +8.2000000e+02   +8.3000000e+02   +6.6241301e-10   +6.1944804e-11
  +8.3000000e+02   +8.4000000e+02   +4.3456211e-10   +6.0643305e-11
  +8.4000000e+02   +8.5000000e+02   +5.8075563e-10   +6.1100179e-11
  +8.5000000e+02   +8.6000000e+02   +5.5368250e-10   +6.1797851e-11
  +8.6000000e+02   +8.7000000e+02   +4.4025900e-10   +6.0476793e-11
  +8.7000000e+02   +8.8000000e+02   +4.9512631e-10   +6.3786915e-11
  +8.8000000e+02   +8.9000000e+02   +4.8374820e-10   +6.5074571e-11
  +8.9000000e+02   +9.0000000e+02   +4.0939466e-10   +6.7601902e-11
  +9.0000000e+02   +9.1000000e+02   +5.1195961e-10   +6.8924754e-11
  +9.1000000e+02   +9.2000000e+02   +3.9542923e-10   +6.8890903e-11
  +9.2000000e+02   +9.3000000e+02   +3.5702555e-10   +6.9543285e-11
  +9.3000000e+02   +9.4000000e+02   +2.4042310e-10   +7.1946676e-11
  +9.4000000e+02   +9.5000000e+02   +3.6351710e-10   +7.3169860e-11
  +9.5000000e+02   +9.6000000e+02   +4.0405121e-10   +8.1373046e-11
  +9.6000000e+02   +9.7000000e+02   +1.7317135e-10   +8.3142006e-11
  +9.7000000e+02   +9.8000000e+02   +2.7679364e-10   +8.7968957e-11
  +9.8000000e+02   +9.9000000e+02   +2.2163397e-10   +1.0278453e-10
  +9.9000000e+02   +1.0000000e+03   +1.9671073e-10   +1.5736142e-10
<\histogram>


<histogram> 100 "pT 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +3.0000000e+01   +2.6833563e-01   +6.6309768e-02
  +3.0000000e+01   +4.0000000e+01   +3.9861816e-01   +1.4187432e-02
  +4.0000000e+01   +5.0000000e+01   +7.4663325e-01   +2.3398501e-02
  +5.0000000e+01   +6.0000000e+01   +1.1272529e+00   +3.2328195e-02
  +6.0000000e+01   +7.0000000e+01   +1.1267391e+00   +3.0440293e-02
  +7.0000000e+01   +8.0000000e+01   +1.1343390e+00   +2.9949633e-02
  +8.0000000e+01   +9.0000000e+01   +1.1048516e+00   +2.8140026e-02
  +9.0000000e+01   +1.0000000e+02   +1.0853950e+00   +2.7143211e-02
  +1.0000000e+02   +1.1000000e+02   +1.0377221e+00   +2.8930142e-02
  +1.1000000e+02   +1.2000000e+02   +1.0345116e+00   +2.7875692e-02
  +1.2000000e+02   +1.3000000e+02   +1.0368200e+00   +2.7151063e-02
  +1.3000000e+02   +1.4000000e+02   +1.0262145e+00   +2.6272211e-02
  +1.4000000e+02   +1.5000000e+02   +1.0255683e+00   +2.5519221e-02
  +1.5000000e+02   +1.6000000e+02   +1.0185032e+00   +2.5757754e-02
  +1.6000000e+02   +1.7000000e+02   +9.8226403e-01   +2.4889561e-02
  +1.7000000e+02   +1.8000000e+02   +1.0085566e+00   +2.6058691e-02
  +1.8000000e+02   +1.9000000e+02   +1.0224476e+00   +2.6020555e-02
  +1.9000000e+02   +2.0000000e+02   +1.0073411e+00   +2.5519618e-02
  +2.0000000e+02   +2.1000000e+02   +1.0289024e+00   +2.5652320e-02
  +2.1000000e+02   +2.2000000e+02   +9.9617408e-01   +2.4951748e-02
  +2.2000000e+02   +2.3000000e+02   +9.8753910e-01   +2.4683959e-02
  +2.3000000e+02   +2.4000000e+02   +1.0017677e+00   +2.5827075e-02
  +2.4000000e+02   +2.5000000e+02   +1.0226226e+00   +2.5406517e-02
  +2.5000000e+02   +2.6000000e+02   +9.9793420e-01   +2.5216608e-02
  +2.6000000e+02   +2.7000000e+02   +9.8757268e-01   +2.4667912e-02
  +2.7000000e+02   +2.8000000e+02   +1.0256437e+00   +2.6073927e-02
  +2.8000000e+02   +2.9000000e+02   +9.7614419e-01   +2.5652522e-02
  +2.9000000e+02   +3.0000000e+02   +9.8935577e-01   +2.5777788e-02
  +3.0000000e+02   +3.1000000e+02   +9.9917714e-01   +2.6426689e-02
  +3.1000000e+02   +3.2000000e+02   +1.0045578e+00   +2.6853190e-02
  +3.2000000e+02   +3.3000000e+02   +1.0285197e+00   +2.7042580e-02
  +3.3000000e+02   +3.4000000e+02   +9.9239902e-01   +2.7384977e-02
  +3.4000000e+02   +3.5000000e+02   +1.0121454e+00   +2.8103841e-02
  +3.5000000e+02   +3.6000000e+02   +9.7954864e-01   +2.7549856e-02
  +3.6000000e+02   +3.7000000e+02   +1.0499275e+00   +2.9170008e-02
  +3.7000000e+02   +3.8000000e+02   +1.0353687e+00   +2.9469247e-02
  +3.8000000e+02   +3.9000000e+02   +9.5439843e-01   +2.9230568e-02
  +3.9000000e+02   +4.0000000e+02   +1.0218671e+00   +3.0664137e-02
  +4.0000000e+02   +4.1000000e+02   +9.8796089e-01   +3.0099341e-02
  +4.1000000e+02   +4.2000000e+02   +1.0561653e+00   +3.1984162e-02
  +4.2000000e+02   +4.3000000e+02   +1.0220556e+00   +3.2625010e-02
  +4.3000000e+02   +4.4000000e+02   +9.8318127e-01   +3.1838293e-02
  +4.4000000e+02   +4.5000000e+02   +9.7285075e-01   +3.2623325e-02
  +4.5000000e+02   +4.6000000e+02   +1.0112459e+00   +3.4575554e-02
  +4.6000000e+02   +4.7000000e+02   +9.8826915e-01   +3.4215309e-02
  +4.7000000e+02   +4.8000000e+02   +9.8769344e-01   +3.6045817e-02
  +4.8000000e+02   +4.9000000e+02   +9.9291393e-01   +3.5891183e-02
  +4.9000000e+02   +5.0000000e+02   +1.0527967e+00   +3.8387645e-02
  +5.0000000e+02   +5.1000000e+02   +1.0406308e+00   +4.0828411e-02
  +5.1000000e+02   +5.2000000e+02   +1.0177934e+00   +3.9159441e-02
  +5.2000000e+02   +5.3000000e+02   +9.5999554e-01   +3.8937671e-02
  +5.3000000e+02   +5.4000000e+02   +1.0103627e+00   +4.2561798e-02
  +5.4000000e+02   +5.5000000e+02   +9.9932745e-01   +4.2882162e-02
  +5.5000000e+02   +5.6000000e+02   +1.0473031e+00   +4.4022368e-02
  +5.6000000e+02   +5.7000000e+02   +9.8190206e-01   +4.4558374e-02
  +5.7000000e+02   +5.8000000e+02   +9.6449377e-01   +4.8722646e-02
  +5.8000000e+02   +5.9000000e+02   +1.0150870e+00   +4.7140257e-02
  +5.9000000e+02   +6.0000000e+02   +9.9657207e-01   +4.8081659e-02
  +6.0000000e+02   +6.1000000e+02   +1.0772446e+00   +5.2257931e-02
  +6.1000000e+02   +6.2000000e+02   +1.0365421e+00   +5.1091752e-02
  +6.2000000e+02   +6.3000000e+02   +1.0719966e+00   +5.4225570e-02
  +6.3000000e+02   +6.4000000e+02   +9.4906087e-01   +5.6407022e-02
  +6.4000000e+02   +6.5000000e+02   +1.0109145e+00   +5.4452572e-02
  +6.5000000e+02   +6.6000000e+02   +9.5781347e-01   +5.6260377e-02
  +6.6000000e+02   +6.7000000e+02   +1.0070691e+00   +6.0616312e-02
  +6.7000000e+02   +6.8000000e+02   +9.1993294e-01   +5.9196562e-02
  +6.8000000e+02   +6.9000000e+02   +9.2364738e-01   +6.2410225e-02
  +6.9000000e+02   +7.0000000e+02   +1.0692847e+00   +6.6513213e-02
  +7.0000000e+02   +7.1000000e+02   +9.8984361e-01   +6.5738534e-02
  +7.1000000e+02   +7.2000000e+02   +9.7512575e-01   +7.0223576e-02
  +7.2000000e+02   +7.3000000e+02   +1.1053600e+00   +7.7470224e-02
  +7.3000000e+02   +7.4000000e+02   +9.9673350e-01   +7.3896633e-02
  +7.4000000e+02   +7.5000000e+02   +1.0156864e+00   +7.8824058e-02
  +7.5000000e+02   +7.6000000e+02   +9.8373976e-01   +8.6701058e-02
  +7.6000000e+02   +7.7000000e+02   +9.6610334e-01   +8.5278127e-02
  +7.7000000e+02   +7.8000000e+02   +1.0636130e+00   +8.8863994e-02
  +7.8000000e+02   +7.9000000e+02   +9.2865700e-01   +8.9697263e-02
  +7.9000000e+02   +8.0000000e+02   +1.1131540e+00   +9.9423221e-02
  +8.0000000e+02   +8.1000000e+02   +9.5664089e-01   +1.0279534e-01
  +8.1000000e+02   +8.2000000e+02   +1.0433788e+00   +1.0537565e-01
  +8.2000000e+02   +8.3000000e+02   +1.1394706e+00   +1.2147143e-01
  +8.3000000e+02   +8.4000000e+02   +7.5473113e-01   +1.1214098e-01
  +8.4000000e+02   +8.5000000e+02   +1.0719083e+00   +1.2764164e-01
  +8.5000000e+02   +8.6000000e+02   +1.0409327e+00   +1.3109837e-01
  +8.6000000e+02   +8.7000000e+02   +9.0895183e-01   +1.3777165e-01
  +8.7000000e+02   +8.8000000e+02   +1.0366532e+00   +1.4928846e-01
  +8.8000000e+02   +8.9000000e+02   +1.0726196e+00   +1.6153954e-01
  +8.9000000e+02   +9.0000000e+02   +1.0061606e+00   +1.8253763e-01
  +9.0000000e+02   +9.1000000e+02   +1.2919464e+00   +2.0393096e-01
  +9.1000000e+02   +9.2000000e+02   +1.0364846e+00   +2.0338790e-01
  +9.2000000e+02   +9.3000000e+02   +1.0713959e+00   +2.3778702e-01
  +9.3000000e+02   +9.4000000e+02   +7.1626974e-01   +2.2799917e-01
  +9.4000000e+02   +9.5000000e+02   +1.3003513e+00   +3.1371445e-01
  +9.5000000e+02   +9.6000000e+02   +1.6132043e+00   +4.0617636e-01
  +9.6000000e+02   +9.7000000e+02   +7.2550735e-01   +3.7101865e-01
  +9.7000000e+02   +9.8000000e+02   +1.4386140e+00   +5.8242389e-01
  +9.8000000e+02   +9.9000000e+02   +1.2169466e+00   +6.7211112e-01
  +9.9000000e+02   +1.0000000e+03   +1.5597108e+00   +1.6220965e+00
<\histogram>


<histogram> 100 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.8000000e-01   +1.5696436e-08   +8.5494705e-11
  -9.8000000e-01   -9.6000000e-01   +1.0224214e-08   +8.3586664e-11
  -9.6000000e-01   -9.4000000e-01   +7.5350210e-09   +7.2093282e-11
  -9.4000000e-01   -9.2000000e-01   +5.7968420e-09   +6.4159927e-11
  -9.2000000e-01   -9.0000000e-01   +4.5863130e-09   +5.7671982e-11
  -9.0000000e-01   -8.8000000e-01   +3.7145610e-09   +5.3340102e-11
  -8.8000000e-01   -8.6000000e-01   +3.0663170e-09   +4.8768811e-11
  -8.6000000e-01   -8.4000000e-01   +2.5733750e-09   +4.4775789e-11
  -8.4000000e-01   -8.2000000e-01   +2.1815170e-09   +4.3200915e-11
  -8.2000000e-01   -8.0000000e-01   +1.8568600e-09   +3.9265977e-11
  -8.0000000e-01   -7.8000000e-01   +1.6082780e-09   +3.8321415e-11
  -7.8000000e-01   -7.6000000e-01   +1.3948980e-09   +3.5548248e-11
  -7.6000000e-01   -7.4000000e-01   +1.2281200e-09   +3.4109244e-11
  -7.4000000e-01   -7.2000000e-01   +1.0630960e-09   +3.3211146e-11
  -7.2000000e-01   -7.0000000e-01   +9.4542700e-10   +3.0938698e-11
  -7.0000000e-01   -6.8000000e-01   +8.3125900e-10   +3.0223872e-11
  -6.8000000e-01   -6.6000000e-01   +7.5997000e-10   +2.9832408e-11
  -6.6000000e-01   -6.4000000e-01   +6.5489600e-10   +2.7919854e-11
  -6.4000000e-01   -6.2000000e-01   +5.7962200e-10   +2.6762465e-11
  -6.2000000e-01   -6.0000000e-01   +5.3483100e-10   +2.6915910e-11
  -6.0000000e-01   -5.8000000e-01   +4.6898300e-10   +2.6096941e-11
  -5.8000000e-01   -5.6000000e-01   +4.0580000e-10   +2.5198947e-11
  -5.6000000e-01   -5.4000000e-01   +3.7651500e-10   +2.4031225e-11
  -5.4000000e-01   -5.2000000e-01   +3.5180700e-10   +2.3327590e-11
  -5.2000000e-01   -5.0000000e-01   +2.8590600e-10   +2.4178713e-11
  -5.0000000e-01   -4.8000000e-01   +2.7945700e-10   +2.3432987e-11
  -4.8000000e-01   -4.6000000e-01   +2.3390500e-10   +2.2422187e-11
  -4.6000000e-01   -4.4000000e-01   +2.1490500e-10   +2.1710865e-11
  -4.4000000e-01   -4.2000000e-01   +1.8850330e-10   +2.1517304e-11
  -4.2000000e-01   -4.0000000e-01   +1.7722710e-10   +2.1951220e-11
  -4.0000000e-01   -3.8000000e-01   +1.5167290e-10   +2.3417050e-11
  -3.8000000e-01   -3.6000000e-01   +1.1275230e-10   +2.2483548e-11
  -3.6000000e-01   -3.4000000e-01   +1.3429830e-10   +2.2701372e-11
  -3.4000000e-01   -3.2000000e-01   +1.0611630e-10   +2.2346150e-11
  -3.2000000e-01   -3.0000000e-01   +6.8606300e-11   +2.1859444e-11
  -3.0000000e-01   -2.8000000e-01   +9.0262900e-11   +2.1389001e-11
  -2.8000000e-01   -2.6000000e-01   +6.3178800e-11   +2.0985906e-11
  -2.6000000e-01   -2.4000000e-01   +5.5320900e-11   +2.0528984e-11
  -2.4000000e-01   -2.2000000e-01   +5.4378400e-11   +2.2275688e-11
  -2.2000000e-01   -2.0000000e-01   +2.5568200e-11   +2.3746564e-11
  -2.0000000e-01   -1.8000000e-01   +5.5619000e-11   +2.3413987e-11
  -1.8000000e-01   -1.6000000e-01   +2.4468900e-11   +2.3012076e-11
  -1.6000000e-01   -1.4000000e-01   +1.7379400e-11   +2.2735297e-11
  -1.4000000e-01   -1.2000000e-01   +1.3344400e-11   +2.2363979e-11
  -1.2000000e-01   -1.0000000e-01   +1.5789900e-11   +2.2378819e-11
  -1.0000000e-01   -8.0000000e-02   +1.9388900e-11   +2.2244926e-11
  -8.0000000e-02   -6.0000000e-02   +1.9640000e-12   +2.2197355e-11
  -6.0000000e-02   -4.0000000e-02   -1.0901300e-11   +2.2596144e-11
  -4.0000000e-02   -2.0000000e-02   +2.9480400e-11   +2.2409908e-11
  -2.0000000e-02   +0.0000000e+00   +4.9694000e-12   +2.2618482e-11
  +0.0000000e+00   +2.0000000e-02   -1.5233800e-11   +2.2195032e-11
  +2.0000000e-02   +4.0000000e-02   +2.0541200e-11   +2.2299364e-11
  +4.0000000e-02   +6.0000000e-02   +9.8492000e-12   +2.2229232e-11
  +6.0000000e-02   +8.0000000e-02   +9.8117000e-12   +2.2208502e-11
  +8.0000000e-02   +1.0000000e-01   -1.7252000e-12   +2.2308058e-11
  +1.0000000e-01   +1.2000000e-01   +4.0375300e-11   +2.2674526e-11
  +1.2000000e-01   +1.4000000e-01   -5.5597000e-12   +2.1707201e-11
  +1.4000000e-01   +1.6000000e-01   +4.8538500e-11   +2.2027768e-11
  +1.6000000e-01   +1.8000000e-01   +8.2331000e-12   +2.2276295e-11
  +1.8000000e-01   +2.0000000e-01   +3.0462900e-11   +2.2658020e-11
  +2.0000000e-01   +2.2000000e-01   +4.2503400e-11   +2.2899516e-11
  +2.2000000e-01   +2.4000000e-01   +5.8614800e-11   +2.3330577e-11
  +2.4000000e-01   +2.6000000e-01   +5.3800100e-11   +2.3765848e-11
  +2.6000000e-01   +2.8000000e-01   +6.9178900e-11   +2.2044917e-11
  +2.8000000e-01   +3.0000000e-01   +7.6156000e-11   +2.0541023e-11
  +3.0000000e-01   +3.2000000e-01   +8.2056900e-11   +2.0934794e-11
  +3.2000000e-01   +3.4000000e-01   +9.8805100e-11   +2.1499453e-11
  +3.4000000e-01   +3.6000000e-01   +1.3397410e-10   +2.2189290e-11
  +3.6000000e-01   +3.8000000e-01   +1.2089930e-10   +2.2483956e-11
  +3.8000000e-01   +4.0000000e-01   +1.3596380e-10   +2.2494624e-11
  +4.0000000e-01   +4.2000000e-01   +1.8135570e-10   +2.3248597e-11
  +4.2000000e-01   +4.4000000e-01   +1.8563930e-10   +2.2859120e-11
  +4.4000000e-01   +4.6000000e-01   +2.1916300e-10   +2.1792885e-11
  +4.6000000e-01   +4.8000000e-01   +2.4185200e-10   +2.2027335e-11
  +4.8000000e-01   +5.0000000e-01   +2.6715600e-10   +2.2883274e-11
  +5.0000000e-01   +5.2000000e-01   +2.9675600e-10   +2.3773610e-11
  +5.2000000e-01   +5.4000000e-01   +3.4566600e-10   +2.4769474e-11
  +5.4000000e-01   +5.6000000e-01   +3.7417100e-10   +2.3800029e-11
  +5.6000000e-01   +5.8000000e-01   +4.1879400e-10   +2.4670650e-11
  +5.8000000e-01   +6.0000000e-01   +4.7013400e-10   +2.5850666e-11
  +6.0000000e-01   +6.2000000e-01   +5.1682200e-10   +2.6825602e-11
  +6.2000000e-01   +6.4000000e-01   +5.9393200e-10   +2.7392144e-11
  +6.4000000e-01   +6.6000000e-01   +6.5161700e-10   +2.7689892e-11
  +6.6000000e-01   +6.8000000e-01   +7.5580600e-10   +2.9212074e-11
  +6.8000000e-01   +7.0000000e-01   +8.3912800e-10   +3.1181864e-11
  +7.0000000e-01   +7.2000000e-01   +9.4306100e-10   +3.0639801e-11
  +7.2000000e-01   +7.4000000e-01   +1.0682020e-09   +3.2589007e-11
  +7.4000000e-01   +7.6000000e-01   +1.2159850e-09   +3.4968539e-11
  +7.6000000e-01   +7.8000000e-01   +1.3937180e-09   +3.5061995e-11
  +7.8000000e-01   +8.0000000e-01   +1.6081600e-09   +3.8031765e-11
  +8.0000000e-01   +8.2000000e-01   +1.8620180e-09   +3.9688785e-11
  +8.2000000e-01   +8.4000000e-01   +2.1671050e-09   +4.2645784e-11
  +8.4000000e-01   +8.6000000e-01   +2.5981780e-09   +4.5049934e-11
  +8.6000000e-01   +8.8000000e-01   +3.0529710e-09   +4.9222770e-11
  +8.8000000e-01   +9.0000000e-01   +3.7256910e-09   +5.2797386e-11
  +9.0000000e-01   +9.2000000e-01   +4.5767610e-09   +5.7709135e-11
  +9.2000000e-01   +9.4000000e-01   +5.7987530e-09   +6.4167893e-11
  +9.4000000e-01   +9.6000000e-01   +7.5319430e-09   +7.2194859e-11
  +9.6000000e-01   +9.8000000e-01   +1.0227231e-08   +8.2958105e-11
  +9.8000000e-01   +1.0000000e+00   +1.5691760e-08   +8.3590136e-11
<\histogram>


<histogram> 100 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.8000000e-01   +1.5165101e-08   +9.1911719e-11
  -9.8000000e-01   -9.6000000e-01   +1.0293700e-08   +7.0873630e-11
  -9.6000000e-01   -9.4000000e-01   +7.5194633e-09   +6.4225709e-11
  -9.4000000e-01   -9.2000000e-01   +5.8318336e-09   +5.9807294e-11
  -9.2000000e-01   -9.0000000e-01   +4.6489748e-09   +5.5637181e-11
  -9.0000000e-01   -8.8000000e-01   +3.6777240e-09   +5.3191460e-11
  -8.8000000e-01   -8.6000000e-01   +3.1279708e-09   +5.1608999e-11
  -8.6000000e-01   -8.4000000e-01   +2.5690230e-09   +5.0261536e-11
  -8.4000000e-01   -8.2000000e-01   +2.1889255e-09   +4.7652913e-11
  -8.2000000e-01   -8.0000000e-01   +1.8473185e-09   +4.7512776e-11
  -8.0000000e-01   -7.8000000e-01   +1.7224069e-09   +4.4861534e-11
  -7.8000000e-01   -7.6000000e-01   +1.3749662e-09   +4.4136877e-11
  -7.6000000e-01   -7.4000000e-01   +1.1947002e-09   +4.0825142e-11
  -7.4000000e-01   -7.2000000e-01   +1.0226223e-09   +4.0230778e-11
  -7.2000000e-01   -7.0000000e-01   +9.5237128e-10   +3.8683110e-11
  -7.0000000e-01   -6.8000000e-01   +8.5362901e-10   +3.9185739e-11
  -6.8000000e-01   -6.6000000e-01   +7.5847478e-10   +3.8248881e-11
  -6.6000000e-01   -6.4000000e-01   +6.2130095e-10   +3.9200165e-11
  -6.4000000e-01   -6.2000000e-01   +5.8856969e-10   +3.6368450e-11
  -6.2000000e-01   -6.0000000e-01   +5.5449872e-10   +3.5523088e-11
  -6.0000000e-01   -5.8000000e-01   +4.6068582e-10   +3.6177400e-11
  -5.8000000e-01   -5.6000000e-01   +4.4786821e-10   +3.5437035e-11
  -5.6000000e-01   -5.4000000e-01   +3.2996707e-10   +3.5204016e-11
  -5.4000000e-01   -5.2000000e-01   +3.5906505e-10   +3.3667957e-11
  -5.2000000e-01   -5.0000000e-01   +2.9170993e-10   +3.3284225e-11
  -5.0000000e-01   -4.8000000e-01   +2.7272840e-10   +3.3789949e-11
  -4.8000000e-01   -4.6000000e-01   +2.4757960e-10   +3.3027981e-11
  -4.6000000e-01   -4.4000000e-01   +2.0657994e-10   +3.3659654e-11
  -4.4000000e-01   -4.2000000e-01   +2.0813735e-10   +3.3905488e-11
  -4.2000000e-01   -4.0000000e-01   +2.4655482e-10   +3.2323994e-11
  -4.0000000e-01   -3.8000000e-01   +1.4801049e-10   +3.2081866e-11
  -3.8000000e-01   -3.6000000e-01   +9.8543780e-11   +3.1125964e-11
  -3.6000000e-01   -3.4000000e-01   +1.0309364e-10   +3.1258693e-11
  -3.4000000e-01   -3.2000000e-01   +9.7944132e-11   +3.0701996e-11
  -3.2000000e-01   -3.0000000e-01   +1.2954349e-10   +3.0403892e-11
  -3.0000000e-01   -2.8000000e-01   +1.3452985e-10   +3.1599883e-11
  -2.8000000e-01   -2.6000000e-01   +4.4614371e-11   +3.0742243e-11
  -2.6000000e-01   -2.4000000e-01   +6.8629529e-11   +2.9749965e-11
  -2.4000000e-01   -2.2000000e-01   +7.2966217e-11   +2.9725550e-11
  -2.2000000e-01   -2.0000000e-01   +5.3559986e-11   +2.9165072e-11
  -2.0000000e-01   -1.8000000e-01   +6.3324483e-11   +3.0126283e-11
  -1.8000000e-01   -1.6000000e-01   +5.3136910e-12   +2.9805915e-11
  -1.6000000e-01   -1.4000000e-01   +5.5957149e-11   +2.9536554e-11
  -1.4000000e-01   -1.2000000e-01   +2.8832845e-11   +2.9265991e-11
  -1.2000000e-01   -1.0000000e-01   +7.1055310e-11   +2.8871984e-11
  -1.0000000e-01   -8.0000000e-02   -4.6862273e-12   +2.8922263e-11
  -8.0000000e-02   -6.0000000e-02   -1.8526088e-11   +3.0049161e-11
  -6.0000000e-02   -4.0000000e-02   +1.8274812e-11   +2.8309979e-11
  -4.0000000e-02   -2.0000000e-02   -1.7454673e-11   +2.9282237e-11
  -2.0000000e-02   +0.0000000e+00   +3.4017543e-11   +2.8443215e-11
  +0.0000000e+00   +2.0000000e-02   +3.4017543e-11   +2.8443215e-11
  +2.0000000e-02   +4.0000000e-02   -1.7454673e-11   +2.9282237e-11
  +4.0000000e-02   +6.0000000e-02   +1.8274812e-11   +2.8309979e-11
  +6.0000000e-02   +8.0000000e-02   -1.8526088e-11   +3.0049161e-11
  +8.0000000e-02   +1.0000000e-01   -4.6862273e-12   +2.8922263e-11
  +1.0000000e-01   +1.2000000e-01   +7.1055310e-11   +2.8871984e-11
  +1.2000000e-01   +1.4000000e-01   +2.8832845e-11   +2.9265991e-11
  +1.4000000e-01   +1.6000000e-01   +5.5957149e-11   +2.9536554e-11
  +1.6000000e-01   +1.8000000e-01   +5.3136910e-12   +2.9805915e-11
  +1.8000000e-01   +2.0000000e-01   +6.3324483e-11   +3.0126283e-11
  +2.0000000e-01   +2.2000000e-01   +5.3559986e-11   +2.9165072e-11
  +2.2000000e-01   +2.4000000e-01   +7.2966217e-11   +2.9725550e-11
  +2.4000000e-01   +2.6000000e-01   +6.8629529e-11   +2.9749965e-11
  +2.6000000e-01   +2.8000000e-01   +4.4614371e-11   +3.0742243e-11
  +2.8000000e-01   +3.0000000e-01   +1.3452985e-10   +3.1599883e-11
  +3.0000000e-01   +3.2000000e-01   +1.2954349e-10   +3.0403892e-11
  +3.2000000e-01   +3.4000000e-01   +9.7944132e-11   +3.0701996e-11
  +3.4000000e-01   +3.6000000e-01   +1.0309364e-10   +3.1258693e-11
  +3.6000000e-01   +3.8000000e-01   +9.8543780e-11   +3.1125964e-11
  +3.8000000e-01   +4.0000000e-01   +1.4801049e-10   +3.2081866e-11
  +4.0000000e-01   +4.2000000e-01   +2.4655482e-10   +3.2323994e-11
  +4.2000000e-01   +4.4000000e-01   +2.0813735e-10   +3.3905488e-11
  +4.4000000e-01   +4.6000000e-01   +2.0657994e-10   +3.3659654e-11
  +4.6000000e-01   +4.8000000e-01   +2.4757960e-10   +3.3027981e-11
  +4.8000000e-01   +5.0000000e-01   +2.7272840e-10   +3.3789949e-11
  +5.0000000e-01   +5.2000000e-01   +2.9170993e-10   +3.3284225e-11
  +5.2000000e-01   +5.4000000e-01   +3.5906505e-10   +3.3667957e-11
  +5.4000000e-01   +5.6000000e-01   +3.2996707e-10   +3.5204016e-11
  +5.6000000e-01   +5.8000000e-01   +4.4786821e-10   +3.5437035e-11
  +5.8000000e-01   +6.0000000e-01   +4.6068582e-10   +3.6177400e-11
  +6.0000000e-01   +6.2000000e-01   +5.5449872e-10   +3.5523088e-11
  +6.2000000e-01   +6.4000000e-01   +5.8856969e-10   +3.6368450e-11
  +6.4000000e-01   +6.6000000e-01   +6.2130095e-10   +3.9200165e-11
  +6.6000000e-01   +6.8000000e-01   +7.5847478e-10   +3.8248881e-11
  +6.8000000e-01   +7.0000000e-01   +8.5362901e-10   +3.9185739e-11
  +7.0000000e-01   +7.2000000e-01   +9.5237128e-10   +3.8683110e-11
  +7.2000000e-01   +7.4000000e-01   +1.0226223e-09   +4.0230778e-11
  +7.4000000e-01   +7.6000000e-01   +1.1947002e-09   +4.0825142e-11
  +7.6000000e-01   +7.8000000e-01   +1.3749662e-09   +4.4136877e-11
  +7.8000000e-01   +8.0000000e-01   +1.7224069e-09   +4.4861534e-11
  +8.0000000e-01   +8.2000000e-01   +1.8473185e-09   +4.7512776e-11
  +8.2000000e-01   +8.4000000e-01   +2.1889255e-09   +4.7652913e-11
  +8.4000000e-01   +8.6000000e-01   +2.5690230e-09   +5.0261536e-11
  +8.6000000e-01   +8.8000000e-01   +3.1279708e-09   +5.1608999e-11
  +8.8000000e-01   +9.0000000e-01   +3.6777240e-09   +5.3191460e-11
  +9.0000000e-01   +9.2000000e-01   +4.6489748e-09   +5.5637181e-11
  +9.2000000e-01   +9.4000000e-01   +5.8318336e-09   +5.9807294e-11
  +9.4000000e-01   +9.6000000e-01   +7.5194633e-09   +6.4225709e-11
  +9.6000000e-01   +9.8000000e-01   +1.0293700e-08   +7.0873630e-11
  +9.8000000e-01   +1.0000000e+00   +1.5165101e-08   +9.1911719e-11
<\histogram>


<histogram> 100 "cosTheta 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.8000000e-01   +9.6614932e-01   +7.8727679e-03
  -9.8000000e-01   -9.6000000e-01   +1.0067962e+00   +1.0761036e-02
  -9.6000000e-01   -9.4000000e-01   +9.9793528e-01   +1.2799088e-02
  -9.4000000e-01   -9.2000000e-01   +1.0060363e+00   +1.5179950e-02
  -9.2000000e-01   -9.0000000e-01   +1.0136628e+00   +1.7596604e-02
  -9.0000000e-01   -8.8000000e-01   +9.9008308e-01   +2.0178868e-02
  -8.8000000e-01   -8.6000000e-01   +1.0201068e+00   +2.3377645e-02
  -8.6000000e-01   -8.4000000e-01   +9.9830884e-01   +2.6138068e-02
  -8.4000000e-01   -8.2000000e-01   +1.0033960e+00   +2.9529484e-02
  -8.2000000e-01   -8.0000000e-01   +9.9486149e-01   +3.3125798e-02
  -8.0000000e-01   -7.8000000e-01   +1.0709634e+00   +3.7805776e-02
  -7.8000000e-01   -7.6000000e-01   +9.8571093e-01   +4.0400805e-02
  -7.6000000e-01   -7.4000000e-01   +9.7278784e-01   +4.2836771e-02
  -7.4000000e-01   -7.2000000e-01   +9.6192846e-01   +4.8323265e-02
  -7.2000000e-01   -7.0000000e-01   +1.0073451e+00   +5.2543393e-02
  -7.0000000e-01   -6.8000000e-01   +1.0269110e+00   +6.0135667e-02
  -6.8000000e-01   -6.6000000e-01   +9.9803253e-01   +6.3780327e-02
  -6.6000000e-01   -6.4000000e-01   +9.4870170e-01   +7.2240647e-02
  -6.4000000e-01   -6.2000000e-01   +1.0154371e+00   +7.8327240e-02
  -6.2000000e-01   -6.0000000e-01   +1.0367737e+00   +8.4462575e-02
  -6.0000000e-01   -5.8000000e-01   +9.8230814e-01   +9.4543420e-02
  -5.8000000e-01   -5.6000000e-01   +1.1036673e+00   +1.1100835e-01
  -5.6000000e-01   -5.4000000e-01   +8.7637165e-01   +1.0895358e-01
  -5.4000000e-01   -5.2000000e-01   +1.0206308e+00   +1.1721149e-01
  -5.2000000e-01   -5.0000000e-01   +1.0203001e+00   +1.4490697e-01
  -5.0000000e-01   -4.8000000e-01   +9.7592259e-01   +1.4600188e-01
  -4.8000000e-01   -4.6000000e-01   +1.0584622e+00   +1.7387694e-01
  -4.6000000e-01   -4.4000000e-01   +9.6126167e-01   +1.8428872e-01
  -4.4000000e-01   -4.2000000e-01   +1.1041576e+00   +2.1963045e-01
  -4.2000000e-01   -4.0000000e-01   +1.3911801e+00   +2.5091054e-01
  -4.0000000e-01   -3.8000000e-01   +9.7585323e-01   +2.5969272e-01
  -3.8000000e-01   -3.6000000e-01   +8.7398465e-01   +3.2646578e-01
  -3.6000000e-01   -3.4000000e-01   +7.6764665e-01   +2.6648270e-01
  -3.4000000e-01   -3.2000000e-01   +9.2298857e-01   +3.4854835e-01
  -3.2000000e-01   -3.0000000e-01   +1.8882157e+00   +7.4722754e-01
  -3.0000000e-01   -2.8000000e-01   +1.4904224e+00   +4.9728661e-01
  -2.8000000e-01   -2.6000000e-01   +7.0616047e-01   +5.4017662e-01
  -2.6000000e-01   -2.4000000e-01   +1.2405714e+00   +7.0790616e-01
  -2.4000000e-01   -2.2000000e-01   +1.3418235e+00   +7.7521130e-01
  -2.2000000e-01   -2.0000000e-01   +2.0947891e+00   +2.2552792e+00
  -2.0000000e-01   -1.8000000e-01   +1.1385405e+00   +7.2326411e-01
  -1.8000000e-01   -1.6000000e-01   +2.1716101e-01   +1.2351165e+00
  -1.6000000e-01   -1.4000000e-01   +3.2197400e+00   +4.5419331e+00
  -1.4000000e-01   -1.2000000e-01   +2.1606700e+00   +4.2334450e+00
  -1.2000000e-01   -1.0000000e-01   +4.5000481e+00   +6.6347975e+00
  -1.0000000e-01   -8.0000000e-02   -2.4169640e-01   +1.5172472e+00
  -8.0000000e-02   -6.0000000e-02   -9.4328350e+00   +1.0770326e+02
  -6.0000000e-02   -4.0000000e-02   -1.6763883e+00   -4.3380133e+00
  -4.0000000e-02   -2.0000000e-02   -5.9207721e-01   +1.0904903e+00
  -2.0000000e-02   +0.0000000e+00   +6.8454025e+00   +3.1678570e+01
  +0.0000000e+00   +2.0000000e-02   -2.2330307e+00   -3.7511267e+00
  +2.0000000e-02   +4.0000000e-02   -8.4973969e-01   +1.6979716e+00
  +4.0000000e-02   +6.0000000e-02   +1.8554616e+00   +5.0792392e+00
  +6.0000000e-02   +8.0000000e-02   -1.8881629e+00   +5.2578335e+00
  +8.0000000e-02   +1.0000000e-01   +2.7163386e+00   -3.8919911e+01
  +1.0000000e-01   +1.2000000e-01   +1.7598708e+00   +1.2199000e+00
  +1.2000000e-01   +1.4000000e-01   -5.1860433e+00   -2.0921351e+01
  +1.4000000e-01   +1.6000000e-01   +1.1528405e+00   +8.0250506e-01
  +1.6000000e-01   +1.8000000e-01   +6.4540586e-01   +4.0194172e+00
  +1.8000000e-01   +2.0000000e-01   +2.0787411e+00   +1.8353736e+00
  +2.0000000e-01   +2.2000000e-01   +1.2601342e+00   +9.6528750e-01
  +2.2000000e-01   +2.4000000e-01   +1.2448429e+00   +7.0900822e-01
  +2.4000000e-01   +2.6000000e-01   +1.2756394e+00   +7.8950416e-01
  +2.6000000e-01   +2.8000000e-01   +6.4491299e-01   +4.8960724e-01
  +2.8000000e-01   +3.0000000e-01   +1.7665036e+00   +6.3181683e-01
  +3.0000000e-01   +3.2000000e-01   +1.5787032e+00   +5.4727324e-01
  +3.2000000e-01   +3.4000000e-01   +9.9128620e-01   +3.7826020e-01
  +3.4000000e-01   +3.6000000e-01   +7.6950425e-01   +2.6585852e-01
  +3.6000000e-01   +3.8000000e-01   +8.1508975e-01   +2.9876444e-01
  +3.8000000e-01   +4.0000000e-01   +1.0886022e+00   +2.9684042e-01
  +4.0000000e-01   +4.2000000e-01   +1.3595096e+00   +2.4928175e-01
  +4.2000000e-01   +4.4000000e-01   +1.1211923e+00   +2.2895138e-01
  +4.4000000e-01   +4.6000000e-01   +9.4258584e-01   +1.7992375e-01
  +4.6000000e-01   +4.8000000e-01   +1.0236823e+00   +1.6535446e-01
  +4.8000000e-01   +5.0000000e-01   +1.0208582e+00   +1.5376378e-01
  +5.0000000e-01   +5.2000000e-01   +9.8299590e-01   +1.3704521e-01
  +5.2000000e-01   +5.4000000e-01   +1.0387630e+00   +1.2258615e-01
  +5.4000000e-01   +5.6000000e-01   +8.8186169e-01   +1.0953752e-01
  +5.6000000e-01   +5.8000000e-01   +1.0694237e+00   +1.0549322e-01
  +5.8000000e-01   +6.0000000e-01   +9.7990322e-01   +9.3939478e-02
  +6.0000000e-01   +6.2000000e-01   +1.0729008e+00   +8.8462232e-02
  +6.2000000e-01   +6.4000000e-01   +9.9097151e-01   +7.6409054e-02
  +6.4000000e-01   +6.6000000e-01   +9.5347566e-01   +7.2530381e-02
  +6.6000000e-01   +6.8000000e-01   +1.0035310e+00   +6.3760889e-02
  +6.8000000e-01   +7.0000000e-01   +1.0172810e+00   +6.0080864e-02
  +7.0000000e-01   +7.2000000e-01   +1.0098724e+00   +5.2526750e-02
  +7.2000000e-01   +7.4000000e-01   +9.5733045e-01   +4.7659806e-02
  +7.4000000e-01   +7.6000000e-01   +9.8249584e-01   +4.3880331e-02
  +7.6000000e-01   +7.8000000e-01   +9.8654548e-01   +4.0235028e-02
  +7.8000000e-01   +8.0000000e-01   +1.0710420e+00   +3.7679867e-02
  +8.0000000e-01   +8.2000000e-01   +9.9210561e-01   +3.3140449e-02
  +8.2000000e-01   +8.4000000e-01   +1.0100690e+00   +2.9641416e-02
  +8.4000000e-01   +8.6000000e-01   +9.8877867e-01   +2.5848772e-02
  +8.6000000e-01   +8.8000000e-01   +1.0245662e+00   +2.3635557e-02
  +8.8000000e-01   +9.0000000e-01   +9.8712534e-01   +1.9987876e-02
  +9.0000000e-01   +9.2000000e-01   +1.0157784e+00   +1.7658630e-02
  +9.2000000e-01   +9.4000000e-01   +1.0057048e+00   +1.5173270e-02
  +9.4000000e-01   +9.6000000e-01   +9.9834310e-01   +1.2817279e-02
  +9.6000000e-01   +9.8000000e-01   +1.0064992e+00   +1.0708771e-02
  +9.8000000e-01   +1.0000000e+00   +9.6643723e-01   +7.7982307e-03
<\histogram>



==> anc/comparison_LbL_vs_aL_rebin2.HwU <==
##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   +2.8242750e-10   +1.8274129e-12
  +6.0000000e+00   +9.0000000e+00   +4.7093670e-10   +4.9412114e-12
  +9.0000000e+00   +1.2000000e+01   +6.6021730e-10   +5.9096302e-12
  +1.2000000e+01   +1.5000000e+01   +8.4506570e-10   +1.0548938e-11
  +1.5000000e+01   +1.8000000e+01   +1.0346082e-09   +1.2363597e-11
  +1.8000000e+01   +2.1000000e+01   +1.2290926e-09   +1.3488444e-11
  +2.1000000e+01   +2.4000000e+01   +1.4195982e-09   +1.8353346e-11
  +2.4000000e+01   +2.7000000e+01   +1.6037834e-09   +1.9654961e-11
  +2.7000000e+01   +3.0000000e+01   +1.7887372e-09   +2.0728561e-11
  +3.0000000e+01   +3.3000000e+01   +2.0079531e-09   +2.1935603e-11
  +3.3000000e+01   +3.6000000e+01   +2.1918970e-09   +2.3073164e-11
  +3.6000000e+01   +3.9000000e+01   +2.3710490e-09   +2.5355187e-11
  +3.9000000e+01   +4.2000000e+01   +2.5680440e-09   +2.6342034e-11
  +4.2000000e+01   +4.5000000e+01   +2.7715800e-09   +2.7646763e-11
  +4.5000000e+01   +4.8000000e+01   +2.9915080e-09   +2.8733460e-11
  +4.8000000e+01   +5.1000000e+01   +3.1708970e-09   +2.9523539e-11
  +5.1000000e+01   +5.4000000e+01   +3.3811890e-09   +3.0292373e-11
  +5.4000000e+01   +5.7000000e+01   +3.5888120e-09   +3.1064678e-11
  +5.7000000e+01   +6.0000000e+01   +3.8059060e-09   +3.1779006e-11
  +6.0000000e+01   +6.3000000e+01   +4.0100920e-09   +3.2539283e-11
  +6.3000000e+01   +6.6000000e+01   +4.2040450e-09   +3.3320181e-11
  +6.6000000e+01   +6.9000000e+01   +4.4655130e-09   +3.4379986e-11
  +6.9000000e+01   +7.2000000e+01   +4.6687860e-09   +3.5131736e-11
  +7.2000000e+01   +7.5000000e+01   +4.9077640e-09   +3.6127055e-11
  +7.5000000e+01   +7.8000000e+01   +5.1217340e-09   +3.7060302e-11
  +7.8000000e+01   +8.1000000e+01   +5.3952950e-09   +3.8033086e-11
  +8.1000000e+01   +8.4000000e+01   +5.6329680e-09   +3.8997817e-11
  +8.4000000e+01   +8.7000000e+01   +5.8891820e-09   +4.0046709e-11
  +8.7000000e+01   +9.0000000e+01   +6.1715430e-09   +4.0970774e-11
  +9.0000000e+01   +9.3000000e+01   +6.4103660e-09   +4.1935369e-11
  +9.3000000e+01   +9.6000000e+01   +6.7384850e-09   +4.3023314e-11
  +9.6000000e+01   +9.9000000e+01   +7.0388830e-09   +4.4191579e-11
  +9.9000000e+01   +1.0200000e+02   +7.3656560e-09   +4.5303664e-11
  +1.0200000e+02   +1.0500000e+02   +7.7075120e-09   +4.6637883e-11
  +1.0500000e+02   +1.0800000e+02   +8.0862710e-09   +4.7903873e-11
  +1.0800000e+02   +1.1100000e+02   +8.4832270e-09   +4.9391777e-11
  +1.1100000e+02   +1.1400000e+02   +8.9186930e-09   +5.0822437e-11
  +1.1400000e+02   +1.1700000e+02   +9.3994450e-09   +5.2613365e-11
  +1.1700000e+02   +1.2000000e+02   +9.9316110e-09   +5.4272852e-11
  +1.2000000e+02   +1.2300000e+02   +1.0553828e-08   +5.6381435e-11
  +1.2300000e+02   +1.2600000e+02   +1.1252410e-08   +5.8978523e-11
  +1.2600000e+02   +1.2900000e+02   +1.2042350e-08   +6.1475222e-11
  +1.2900000e+02   +1.3200000e+02   +1.3030040e-08   +6.4864742e-11
  +1.3200000e+02   +1.3500000e+02   +1.4275327e-08   +6.9014494e-11
  +1.3500000e+02   +1.3800000e+02   +1.5869710e-08   +7.4333315e-11
  +1.3800000e+02   +1.4100000e+02   +1.8078398e-08   +8.1503364e-11
  +1.4100000e+02   +1.4400000e+02   +2.1548570e-08   +9.1612375e-11
  +1.4400000e+02   +1.4700000e+02   +2.8146870e-08   +1.1273330e-10
  +1.4700000e+02   +1.5000000e+02   +6.8155320e-08   +2.1530837e-10
<\histogram>
##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   -5.2543682e-10   +3.4419454e-11
  +6.0000000e+00   +9.0000000e+00   +6.4033948e-10   +5.2534328e-12
  +9.0000000e+00   +1.2000000e+01   +1.1308580e-09   +6.2921764e-12
  +1.2000000e+01   +1.5000000e+01   +1.4658039e-09   +7.0599410e-12
  +1.5000000e+01   +1.8000000e+01   +1.6671941e-09   +7.7097863e-12
  +1.8000000e+01   +2.1000000e+01   +1.6633444e-09   +8.1921086e-12
  +2.1000000e+01   +2.4000000e+01   +1.6255189e-09   +8.6590147e-12
  +2.4000000e+01   +2.7000000e+01   +1.7200622e-09   +9.1554248e-12
  +2.7000000e+01   +3.0000000e+01   +1.8557362e-09   +9.6049662e-12
  +3.0000000e+01   +3.3000000e+01   +2.0202373e-09   +1.0108431e-11
  +3.3000000e+01   +3.6000000e+01   +2.1973866e-09   +1.0618180e-11
  +3.6000000e+01   +3.9000000e+01   +2.3792364e-09   +1.1121353e-11
  +3.9000000e+01   +4.2000000e+01   +2.5866769e-09   +1.1577086e-11
  +4.2000000e+01   +4.5000000e+01   +2.7717815e-09   +1.2004668e-11
  +4.5000000e+01   +4.8000000e+01   +2.9875497e-09   +1.2550844e-11
  +4.8000000e+01   +5.1000000e+01   +3.1672135e-09   +1.3446131e-11
  +5.1000000e+01   +5.4000000e+01   +3.3718042e-09   +1.4087358e-11
  +5.4000000e+01   +5.7000000e+01   +3.6114478e-09   +1.4467388e-11
  +5.7000000e+01   +6.0000000e+01   +3.7978002e-09   +1.4835745e-11
  +6.0000000e+01   +6.3000000e+01   +3.9820026e-09   +1.5175661e-11
  +6.3000000e+01   +6.6000000e+01   +4.2241815e-09   +1.5543509e-11
  +6.6000000e+01   +6.9000000e+01   +4.4269783e-09   +1.6033651e-11
  +6.9000000e+01   +7.2000000e+01   +4.6786812e-09   +1.6548457e-11
  +7.2000000e+01   +7.5000000e+01   +4.9032949e-09   +1.7018994e-11
  +7.5000000e+01   +7.8000000e+01   +5.1508043e-09   +1.7635088e-11
  +7.8000000e+01   +8.1000000e+01   +5.3975004e-09   +1.8083747e-11
  +8.1000000e+01   +8.4000000e+01   +5.6305572e-09   +1.8412306e-11
  +8.4000000e+01   +8.7000000e+01   +5.8770856e-09   +1.8697469e-11
  +8.7000000e+01   +9.0000000e+01   +6.1355287e-09   +1.8995745e-11
  +9.0000000e+01   +9.3000000e+01   +6.4704114e-09   +1.9341006e-11
  +9.3000000e+01   +9.6000000e+01   +6.7145214e-09   +2.0026924e-11
  +9.6000000e+01   +9.9000000e+01   +7.0126520e-09   +2.0554726e-11
  +9.9000000e+01   +1.0200000e+02   +7.3729994e-09   +2.1016391e-11
  +1.0200000e+02   +1.0500000e+02   +7.7174834e-09   +2.1383082e-11
  +1.0500000e+02   +1.0800000e+02   +8.1177532e-09   +2.1665089e-11
  +1.0800000e+02   +1.1100000e+02   +8.5247293e-09   +2.2171348e-11
  +1.1100000e+02   +1.1400000e+02   +8.9583317e-09   +2.2649614e-11
  +1.1400000e+02   +1.1700000e+02   +9.4006851e-09   +2.3461484e-11
  +1.1700000e+02   +1.2000000e+02   +9.9223486e-09   +2.4098001e-11
  +1.2000000e+02   +1.2300000e+02   +1.0541844e-08   +2.5016100e-11
  +1.2300000e+02   +1.2600000e+02   +1.1238699e-08   +2.5706328e-11
  +1.2600000e+02   +1.2900000e+02   +1.2046432e-08   +2.6292993e-11
  +1.2900000e+02   +1.3200000e+02   +1.3062357e-08   +2.7439449e-11
  +1.3200000e+02   +1.3500000e+02   +1.4242143e-08   +2.8873693e-11
  +1.3500000e+02   +1.3800000e+02   +1.5907508e-08   +3.0189899e-11
  +1.3800000e+02   +1.4100000e+02   +1.8078177e-08   +3.2126572e-11
  +1.4100000e+02   +1.4400000e+02   +2.1486828e-08   +3.4900982e-11
  +1.4400000e+02   +1.4700000e+02   +2.8203152e-08   +3.9786817e-11
  +1.4700000e+02   +1.5000000e+02   +6.8147086e-08   +6.1423839e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   -4.6028044e+00   +2.9320856e-01
  +6.0000000e+00   +9.0000000e+00   +2.6783345e+00   +3.5989692e-02
  +9.0000000e+00   +1.2000000e+01   +3.4245290e+00   +3.6195423e-02
  +1.2000000e+01   +1.5000000e+01   +3.4675687e+00   +4.6210325e-02
  +1.5000000e+01   +1.8000000e+01   +3.2285857e+00   +4.1504022e-02
  +1.8000000e+01   +2.1000000e+01   +2.7110955e+00   +3.2700127e-02
  +2.1000000e+01   +2.4000000e+01   +2.2922654e+00   +3.2071274e-02
  +2.4000000e+01   +2.7000000e+01   +2.1449000e+00   +2.8660777e-02
  +2.7000000e+01   +3.0000000e+01   +2.0749198e+00   +2.6338054e-02
  +3.0000000e+01   +3.3000000e+01   +2.0120645e+00   +2.4180602e-02
  +3.3000000e+01   +3.6000000e+01   +2.0052978e+00   +2.3228037e-02
  +3.6000000e+01   +3.9000000e+01   +2.0070735e+00   +2.3431036e-02
  +3.9000000e+01   +4.2000000e+01   +2.0142891e+00   +2.2543546e-02
  +4.2000000e+01   +4.5000000e+01   +1.9999795e+00   +2.1749676e-02
  +4.5000000e+01   +4.8000000e+01   +1.9974571e+00   +2.0943889e-02
  +4.8000000e+01   +5.1000000e+01   +1.9979673e+00   +2.0450082e-02
  +5.1000000e+01   +5.4000000e+01   +1.9946515e+00   +1.9723005e-02
  +5.4000000e+01   +5.7000000e+01   +2.0128021e+00   +1.9203252e-02
  +5.7000000e+01   +6.0000000e+01   +1.9959028e+00   +1.8403224e-02
  +6.0000000e+01   +6.3000000e+01   +1.9859831e+00   +1.7805781e-02
  +6.3000000e+01   +6.6000000e+01   +2.0094202e+00   +1.7559427e-02
  +6.6000000e+01   +6.9000000e+01   +1.9828163e+00   +1.6871794e-02
  +6.9000000e+01   +7.2000000e+01   +2.0042449e+00   +1.6666797e-02
  +7.2000000e+01   +7.5000000e+01   +1.9984124e+00   +1.6265719e-02
  +7.5000000e+01   +7.8000000e+01   +2.0114255e+00   +1.6102425e-02
  +7.8000000e+01   +8.1000000e+01   +2.0009040e+00   +1.5619036e-02
  +8.1000000e+01   +8.4000000e+01   +1.9991213e+00   +1.5307610e-02
  +8.4000000e+01   +8.7000000e+01   +1.9961115e+00   +1.4989303e-02
  +8.7000000e+01   +9.0000000e+01   +1.9885893e+00   +1.4569473e-02
  +9.0000000e+01   +9.3000000e+01   +2.0189198e+00   +1.4522297e-02
  +9.3000000e+01   +9.6000000e+01   +1.9928719e+00   +1.4044479e-02
  +9.6000000e+01   +9.9000000e+01   +1.9924712e+00   +1.3805292e-02
  +9.9000000e+01   +1.0200000e+02   +2.0019797e+00   +1.3572850e-02
  +1.0200000e+02   +1.0500000e+02   +2.0026119e+00   +1.3328459e-02
  +1.0500000e+02   +1.0800000e+02   +2.0077372e+00   +1.3045934e-02
  +1.0800000e+02   +1.1100000e+02   +2.0099174e+00   +1.2818153e-02
  +1.1100000e+02   +1.1400000e+02   +2.0088538e+00   +1.2524179e-02
  +1.1400000e+02   +1.1700000e+02   +2.0002163e+00   +1.2258978e-02
  +1.1700000e+02   +1.2000000e+02   +1.9981628e+00   +1.1949295e-02
  +1.2000000e+02   +1.2300000e+02   +1.9977372e+00   +1.1679169e-02
  +1.2300000e+02   +1.2600000e+02   +1.9973155e+00   +1.1422486e-02
  +1.2600000e+02   +1.2900000e+02   +2.0005369e+00   +1.1107419e-02
  +1.2900000e+02   +1.3200000e+02   +2.0048707e+00   +1.0833577e-02
  +1.3200000e+02   +1.3500000e+02   +1.9951470e+00   +1.0460107e-02
  +1.3500000e+02   +1.3800000e+02   +2.0045487e+00   +1.0130713e-02
  +1.3800000e+02   +1.4100000e+02   +1.9998823e+00   +9.6911566e-03
  +1.4100000e+02   +1.4400000e+02   +1.9942777e+00   +9.0797299e-03
  +1.4400000e+02   +1.4700000e+02   +2.0034708e+00   +8.4943448e-03
  +1.4700000e+02   +1.5000000e+02   +1.9989882e+00   +6.9009799e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +9.2340540e-09   +4.4805578e-11
  -9.6000000e-01   -9.2000000e-01   +9.0658280e-09   +4.9633961e-11
  -9.2000000e-01   -8.8000000e-01   +8.8647920e-09   +4.8400605e-11
  -8.8000000e-01   -8.4000000e-01   +8.6674390e-09   +4.8139126e-11
  -8.4000000e-01   -8.0000000e-01   +8.4936320e-09   +4.8115192e-11
  -8.0000000e-01   -7.6000000e-01   +8.3079030e-09   +4.7802513e-11
  -7.6000000e-01   -7.2000000e-01   +8.1410510e-09   +4.7650037e-11
  -7.2000000e-01   -6.8000000e-01   +8.0007910e-09   +4.7678430e-11
  -6.8000000e-01   -6.4000000e-01   +7.8574580e-09   +4.7740924e-11
  -6.4000000e-01   -6.0000000e-01   +7.7351830e-09   +4.7894425e-11
  -6.0000000e-01   -5.6000000e-01   +7.6253520e-09   +4.8079387e-11
  -5.6000000e-01   -5.2000000e-01   +7.4856520e-09   +4.8358213e-11
  -5.2000000e-01   -4.8000000e-01   +7.4100800e-09   +4.8678669e-11
  -4.8000000e-01   -4.4000000e-01   +7.2998590e-09   +4.9334682e-11
  -4.4000000e-01   -4.0000000e-01   +7.2380920e-09   +5.0088016e-11
  -4.0000000e-01   -3.6000000e-01   +7.1546730e-09   +5.0881192e-11
  -3.6000000e-01   -3.2000000e-01   +7.0840030e-09   +5.1624086e-11
  -3.2000000e-01   -2.8000000e-01   +7.0236900e-09   +5.2675097e-11
  -2.8000000e-01   -2.4000000e-01   +6.9676820e-09   +5.4491356e-11
  -2.4000000e-01   -2.0000000e-01   +6.9441110e-09   +5.6753756e-11
  -2.0000000e-01   -1.6000000e-01   +6.8803870e-09   +6.2811075e-11
  -1.6000000e-01   -1.2000000e-01   +6.8580620e-09   +6.5978316e-11
  -1.2000000e-01   -8.0000000e-02   +6.8465600e-09   +6.6758102e-11
  -8.0000000e-02   -4.0000000e-02   +6.8540760e-09   +7.3012042e-11
  -4.0000000e-02   +0.0000000e+00   +6.8044720e-09   +7.2710815e-11
  +0.0000000e+00   +4.0000000e-02   +6.8071690e-09   +7.2628479e-11
  +4.0000000e-02   +8.0000000e-02   +6.8373640e-09   +6.9625676e-11
  +8.0000000e-02   +1.2000000e-01   +6.8294160e-09   +6.9656840e-11
  +1.2000000e-01   +1.6000000e-01   +6.8599870e-09   +6.7860352e-11
  +1.6000000e-01   +2.0000000e-01   +6.9148630e-09   +5.9757617e-11
  +2.0000000e-01   +2.4000000e-01   +6.9249540e-09   +5.8852633e-11
  +2.4000000e-01   +2.8000000e-01   +6.9730940e-09   +5.3751496e-11
  +2.8000000e-01   +3.2000000e-01   +7.0289800e-09   +5.2742384e-11
  +3.2000000e-01   +3.6000000e-01   +7.0782610e-09   +5.1835420e-11
  +3.6000000e-01   +4.0000000e-01   +7.1628150e-09   +5.0698334e-11
  +4.0000000e-01   +4.4000000e-01   +7.2238350e-09   +4.9869152e-11
  +4.4000000e-01   +4.8000000e-01   +7.3145280e-09   +4.9300313e-11
  +4.8000000e-01   +5.2000000e-01   +7.4001020e-09   +4.8758747e-11
  +5.2000000e-01   +5.6000000e-01   +7.5023470e-09   +4.8341296e-11
  +5.6000000e-01   +6.0000000e-01   +7.6183680e-09   +4.8023018e-11
  +6.0000000e-01   +6.4000000e-01   +7.7212020e-09   +4.7822913e-11
  +6.4000000e-01   +6.8000000e-01   +7.8698800e-09   +4.7820918e-11
  +6.8000000e-01   +7.2000000e-01   +7.9993470e-09   +4.7774136e-11
  +7.2000000e-01   +7.6000000e-01   +8.1445110e-09   +4.7754337e-11
  +7.6000000e-01   +8.0000000e-01   +8.3028230e-09   +4.7773667e-11
  +8.0000000e-01   +8.4000000e-01   +8.4912310e-09   +4.7946086e-11
  +8.4000000e-01   +8.8000000e-01   +8.6721580e-09   +4.8115875e-11
  +8.8000000e-01   +9.2000000e-01   +8.8533280e-09   +4.8394343e-11
  +9.2000000e-01   +9.6000000e-01   +9.0684060e-09   +4.9730769e-11
  +9.6000000e-01   +1.0000000e+00   +9.2393570e-09   +4.4770324e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +1.0214422e-08   +2.3229698e-11
  -9.6000000e-01   -9.2000000e-01   +9.0726371e-09   +1.5972407e-11
  -9.2000000e-01   -8.8000000e-01   +8.8368475e-09   +1.5989432e-11
  -8.8000000e-01   -8.4000000e-01   +8.6810659e-09   +1.6134236e-11
  -8.4000000e-01   -8.0000000e-01   +8.4666016e-09   +1.5860327e-11
  -8.0000000e-01   -7.6000000e-01   +8.3109560e-09   +1.5666358e-11
  -7.6000000e-01   -7.2000000e-01   +8.1603818e-09   +1.5620507e-11
  -7.2000000e-01   -6.8000000e-01   +8.0292146e-09   +1.5249600e-11
  -6.8000000e-01   -6.4000000e-01   +7.8756443e-09   +1.5081627e-11
  -6.4000000e-01   -6.0000000e-01   +7.7297441e-09   +1.5033178e-11
  -6.0000000e-01   -5.6000000e-01   +7.5886579e-09   +1.5018370e-11
  -5.6000000e-01   -5.2000000e-01   +7.5135778e-09   +1.4760820e-11
  -5.2000000e-01   -4.8000000e-01   +7.4183173e-09   +1.4569849e-11
  -4.8000000e-01   -4.4000000e-01   +7.2963611e-09   +1.4619845e-11
  -4.4000000e-01   -4.0000000e-01   +7.2399874e-09   +1.4435837e-11
  -4.0000000e-01   -3.6000000e-01   +7.1558071e-09   +1.4275974e-11
  -3.6000000e-01   -3.2000000e-01   +7.0710329e-09   +1.4195512e-11
  -3.2000000e-01   -2.8000000e-01   +7.0183935e-09   +1.4084857e-11
  -2.8000000e-01   -2.4000000e-01   +6.9594069e-09   +1.3948592e-11
  -2.4000000e-01   -2.0000000e-01   +6.9689006e-09   +1.4009324e-11
  -2.0000000e-01   -1.6000000e-01   +6.8876480e-09   +1.3881145e-11
  -1.6000000e-01   -1.2000000e-01   +6.8527766e-09   +1.3777919e-11
  -1.2000000e-01   -8.0000000e-02   +6.8268093e-09   +1.3690826e-11
  -8.0000000e-02   -4.0000000e-02   +6.8439320e-09   +1.3756059e-11
  -4.0000000e-02   +0.0000000e+00   +6.8353834e-09   +1.3744942e-11
  +0.0000000e+00   +4.0000000e-02   +6.8353834e-09   +1.3744942e-11
  +4.0000000e-02   +8.0000000e-02   +6.8439320e-09   +1.3756059e-11
  +8.0000000e-02   +1.2000000e-01   +6.8268093e-09   +1.3690826e-11
  +1.2000000e-01   +1.6000000e-01   +6.8527766e-09   +1.3777919e-11
  +1.6000000e-01   +2.0000000e-01   +6.8876480e-09   +1.3881145e-11
  +2.0000000e-01   +2.4000000e-01   +6.9689006e-09   +1.4009324e-11
  +2.4000000e-01   +2.8000000e-01   +6.9594069e-09   +1.3948592e-11
  +2.8000000e-01   +3.2000000e-01   +7.0183935e-09   +1.4084857e-11
  +3.2000000e-01   +3.6000000e-01   +7.0710329e-09   +1.4195512e-11
  +3.6000000e-01   +4.0000000e-01   +7.1558071e-09   +1.4275974e-11
  +4.0000000e-01   +4.4000000e-01   +7.2399874e-09   +1.4435837e-11
  +4.4000000e-01   +4.8000000e-01   +7.2963611e-09   +1.4619845e-11
  +4.8000000e-01   +5.2000000e-01   +7.4183173e-09   +1.4569849e-11
  +5.2000000e-01   +5.6000000e-01   +7.5135778e-09   +1.4760820e-11
  +5.6000000e-01   +6.0000000e-01   +7.5886579e-09   +1.5018370e-11
  +6.0000000e-01   +6.4000000e-01   +7.7297441e-09   +1.5033178e-11
  +6.4000000e-01   +6.8000000e-01   +7.8756443e-09   +1.5081627e-11
  +6.8000000e-01   +7.2000000e-01   +8.0292146e-09   +1.5249600e-11
  +7.2000000e-01   +7.6000000e-01   +8.1603818e-09   +1.5620507e-11
  +7.6000000e-01   +8.0000000e-01   +8.3109560e-09   +1.5666358e-11
  +8.0000000e-01   +8.4000000e-01   +8.4666016e-09   +1.5860327e-11
  +8.4000000e-01   +8.8000000e-01   +8.6810659e-09   +1.6134236e-11
  +8.8000000e-01   +9.2000000e-01   +8.8368475e-09   +1.5989432e-11
  +9.2000000e-01   +9.6000000e-01   +9.0726371e-09   +1.5972407e-11
  +9.6000000e-01   +1.0000000e+00   +1.0214422e-08   +2.3229698e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +2.2121054e+00   +1.1758514e-02
  -9.6000000e-01   -9.2000000e-01   +2.0015373e+00   +1.1509831e-02
  -9.2000000e-01   -8.8000000e-01   +1.9936930e+00   +1.1467635e-02
  -8.8000000e-01   -8.4000000e-01   +2.0031356e+00   +1.1731945e-02
  -8.4000000e-01   -8.0000000e-01   +1.9936168e+00   +1.1894999e-02
  -8.0000000e-01   -7.6000000e-01   +2.0007017e+00   +1.2113873e-02
  -7.6000000e-01   -7.2000000e-01   +2.0047652e+00   +1.2346175e-02
  -7.2000000e-01   -6.8000000e-01   +2.0071188e+00   +1.2554302e-02
  -6.8000000e-01   -6.4000000e-01   +2.0046292e+00   +1.2771301e-02
  -6.4000000e-01   -6.0000000e-01   +1.9985835e+00   +1.2971620e-02
  -6.0000000e-01   -5.6000000e-01   +1.9903485e+00   +1.3152739e-02
  -5.6000000e-01   -5.2000000e-01   +2.0074257e+00   +1.3554542e-02
  -5.2000000e-01   -4.8000000e-01   +2.0022262e+00   +1.3728441e-02
  -4.8000000e-01   -4.4000000e-01   +1.9990454e+00   +1.4091404e-02
  -4.4000000e-01   -4.0000000e-01   +2.0005331e+00   +1.4408008e-02
  -4.0000000e-01   -3.6000000e-01   +2.0003100e+00   +1.4774589e-02
  -3.6000000e-01   -3.2000000e-01   +1.9963339e+00   +1.5090262e-02
  -3.2000000e-01   -2.8000000e-01   +1.9984887e+00   +1.5515288e-02
  -2.8000000e-01   -2.4000000e-01   +1.9976270e+00   +1.6131218e-02
  -2.4000000e-01   -2.0000000e-01   +2.0071578e+00   +1.6893498e-02
  -2.0000000e-01   -1.6000000e-01   +2.0021158e+00   +1.8709750e-02
  -1.6000000e-01   -1.2000000e-01   +1.9984721e+00   +1.9642059e-02
  -1.2000000e-01   -8.0000000e-02   +1.9942287e+00   +1.9853017e-02
  -8.0000000e-02   -4.0000000e-02   +1.9971250e+00   +2.1651192e-02
  -4.0000000e-02   +0.0000000e+00   +2.0090845e+00   +2.1845435e-02
  +0.0000000e+00   +4.0000000e-02   +2.0083281e+00   +2.1805355e-02
  +4.0000000e-02   +8.0000000e-02   +2.0019273e+00   +2.0779386e-02
  +8.0000000e-02   +1.2000000e-01   +1.9993590e+00   +2.0785770e-02
  +1.2000000e-01   +1.6000000e-01   +1.9979318e+00   +2.0158078e-02
  +1.6000000e-01   +2.0000000e-01   +1.9921265e+00   +1.7677762e-02
  +2.0000000e-01   +2.4000000e-01   +2.0126883e+00   +1.7576896e-02
  +2.4000000e-01   +2.8000000e-01   +1.9960957e+00   +1.5898871e-02
  +2.8000000e-01   +3.2000000e-01   +1.9969858e+00   +1.5512221e-02
  +3.2000000e-01   +3.6000000e-01   +1.9979469e+00   +1.5171169e-02
  +3.6000000e-01   +4.0000000e-01   +1.9980363e+00   +1.4693138e-02
  +4.0000000e-01   +4.4000000e-01   +2.0044887e+00   +1.4405019e-02
  +4.4000000e-01   +4.8000000e-01   +1.9950338e+00   +1.4029089e-02
  +4.8000000e-01   +5.2000000e-01   +2.0049143e+00   +1.3784756e-02
  +5.2000000e-01   +5.6000000e-01   +2.0029780e+00   +1.3492731e-02
  +5.6000000e-01   +6.0000000e-01   +1.9921638e+00   +1.3162149e-02
  +6.0000000e-01   +6.4000000e-01   +2.0021899e+00   +1.2997944e-02
  +6.4000000e-01   +6.8000000e-01   +2.0014544e+00   +1.2751357e-02
  +6.8000000e-01   +7.2000000e-01   +2.0074921e+00   +1.2580931e-02
  +7.2000000e-01   +7.6000000e-01   +2.0039291e+00   +1.2360307e-02
  +7.6000000e-01   +8.0000000e-01   +2.0019219e+00   +1.2121361e-02
  +8.0000000e-01   +8.4000000e-01   +1.9941727e+00   +1.1863657e-02
  +8.4000000e-01   +8.8000000e-01   +2.0020754e+00   +1.1716072e-02
  +8.8000000e-01   +9.2000000e-01   +1.9962970e+00   +1.1495230e-02
  +9.2000000e-01   +9.6000000e-01   +2.0009371e+00   +1.1524577e-02
  +9.6000000e-01   +1.0000000e+00   +2.2113070e+00   +1.1685372e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +5.4721370e-09   +3.2855819e-11
  +2.0000000e+01   +3.0000000e+01   +9.1103780e-09   +1.0119929e-10
  +3.0000000e+01   +4.0000000e+01   +1.2641078e-08   +1.1954970e-10
  +4.0000000e+01   +5.0000000e+01   +1.6259185e-08   +1.3525082e-10
  +5.0000000e+01   +6.0000000e+01   +1.9801354e-08   +1.7540860e-10
  +6.0000000e+01   +7.0000000e+01   +2.3128780e-08   +2.3449661e-10
  +7.0000000e+01   +8.0000000e+01   +2.6851890e-08   +2.7767846e-10
  +8.0000000e+01   +9.0000000e+01   +2.9633560e-08   +2.9009699e-10
  +9.0000000e+01   +1.0000000e+02   +3.3198010e-08   +3.0516067e-10
  +1.0000000e+02   +1.1000000e+02   +3.6229560e-08   +3.2095744e-10
  +1.1000000e+02   +1.2000000e+02   +3.9125080e-08   +3.5020796e-10
  +1.2000000e+02   +1.3000000e+02   +4.2351250e-08   +3.6905634e-10
  +1.3000000e+02   +1.4000000e+02   +4.5268070e-08   +3.7829099e-10
  +1.4000000e+02   +1.5000000e+02   +4.7752810e-08   +3.8529931e-10
  +1.5000000e+02   +1.6000000e+02   +5.0316480e-08   +3.9453498e-10
  +1.6000000e+02   +1.7000000e+02   +5.3153750e-08   +4.0234430e-10
  +1.7000000e+02   +1.8000000e+02   +5.5496460e-08   +4.0697699e-10
  +1.8000000e+02   +1.9000000e+02   +5.7696700e-08   +4.1537256e-10
  +1.9000000e+02   +2.0000000e+02   +6.0007510e-08   +4.2027227e-10
  +2.0000000e+02   +2.1000000e+02   +6.2239230e-08   +4.2624771e-10
  +2.1000000e+02   +2.2000000e+02   +6.4102510e-08   +4.3947723e-10
  +2.2000000e+02   +2.3000000e+02   +6.6289850e-08   +4.4183754e-10
  +2.3000000e+02   +2.4000000e+02   +6.8101020e-08   +4.5335394e-10
  +2.4000000e+02   +2.5000000e+02   +6.9978670e-08   +4.5879533e-10
  +2.5000000e+02   +2.6000000e+02   +7.1753250e-08   +4.6299540e-10
  +2.6000000e+02   +2.7000000e+02   +7.3430900e-08   +4.7156373e-10
  +2.7000000e+02   +2.8000000e+02   +7.5089340e-08   +4.7293825e-10
  +2.8000000e+02   +2.9000000e+02   +7.6747230e-08   +4.8453156e-10
  +2.9000000e+02   +3.0000000e+02   +7.8582950e-08   +4.8541490e-10
  +3.0000000e+02   +3.1000000e+02   +8.0184440e-08   +4.9636911e-10
  +3.1000000e+02   +3.2000000e+02   +8.1730270e-08   +4.9649400e-10
  +3.2000000e+02   +3.3000000e+02   +8.3412520e-08   +5.0738503e-10
  +3.3000000e+02   +3.4000000e+02   +8.5457570e-08   +5.0914748e-10
  +3.4000000e+02   +3.5000000e+02   +8.7005420e-08   +5.1979733e-10
  +3.5000000e+02   +3.6000000e+02   +8.8988610e-08   +5.2144425e-10
  +3.6000000e+02   +3.7000000e+02   +9.1173480e-08   +5.3388933e-10
  +3.7000000e+02   +3.8000000e+02   +9.3548560e-08   +5.3823925e-10
  +3.8000000e+02   +3.9000000e+02   +9.6280560e-08   +5.5112451e-10
  +3.9000000e+02   +4.0000000e+02   +9.8977190e-08   +5.6030864e-10
  +4.0000000e+02   +4.1000000e+02   +1.0264493e-07   +5.7203033e-10
  +4.1000000e+02   +4.2000000e+02   +1.0649736e-07   +5.9168203e-10
  +4.2000000e+02   +4.3000000e+02   +1.1144060e-07   +6.0399164e-10
  +4.3000000e+02   +4.4000000e+02   +1.1749626e-07   +6.3344009e-10
  +4.4000000e+02   +4.5000000e+02   +1.2525680e-07   +6.6207888e-10
  +4.5000000e+02   +4.6000000e+02   +1.3586436e-07   +6.9466688e-10
  +4.6000000e+02   +4.7000000e+02   +1.5089542e-07   +7.5222058e-10
  +4.7000000e+02   +4.8000000e+02   +1.7519075e-07   +8.5172300e-10
  +4.8000000e+02   +4.9000000e+02   +2.2302060e-07   +1.0496124e-09
  +4.9000000e+02   +5.0000000e+02   +5.2471780e-07   +1.8288576e-09
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +4.4302324e-09   +3.8824844e-11
  +2.0000000e+01   +3.0000000e+01   +8.7990097e-09   +1.2554992e-11
  +3.0000000e+01   +4.0000000e+01   +1.2447128e-08   +1.4830606e-11
  +4.0000000e+01   +5.0000000e+01   +1.6047032e-08   +1.6725603e-11
  +5.0000000e+01   +6.0000000e+01   +1.9375308e-08   +1.7773056e-11
  +6.0000000e+01   +7.0000000e+01   +2.2843079e-08   +1.8639631e-11
  +7.0000000e+01   +8.0000000e+01   +2.6473273e-08   +1.9680832e-11
  +8.0000000e+01   +9.0000000e+01   +2.9854783e-08   +2.0649929e-11
  +9.0000000e+01   +1.0000000e+02   +3.3061994e-08   +2.1581377e-11
  +1.0000000e+02   +1.1000000e+02   +3.6238513e-08   +2.2795170e-11
  +1.1000000e+02   +1.2000000e+02   +3.9317402e-08   +2.4000873e-11
  +1.2000000e+02   +1.3000000e+02   +4.2271808e-08   +2.4871006e-11
  +1.3000000e+02   +1.4000000e+02   +4.5185132e-08   +2.5662617e-11
  +1.4000000e+02   +1.5000000e+02   +4.7865809e-08   +2.6820212e-11
  +1.5000000e+02   +1.6000000e+02   +5.0539603e-08   +2.7556739e-11
  +1.6000000e+02   +1.7000000e+02   +5.3004303e-08   +2.8234840e-11
  +1.7000000e+02   +1.8000000e+02   +5.5416448e-08   +2.8828308e-11
  +1.8000000e+02   +1.9000000e+02   +5.7801474e-08   +2.9353438e-11
  +1.9000000e+02   +2.0000000e+02   +5.9997161e-08   +2.9739621e-11
  +2.0000000e+02   +2.1000000e+02   +6.2129740e-08   +3.0523802e-11
  +2.1000000e+02   +2.2000000e+02   +6.4244015e-08   +3.1373594e-11
  +2.2000000e+02   +2.3000000e+02   +6.6260639e-08   +3.1968956e-11
  +2.3000000e+02   +2.4000000e+02   +6.8147978e-08   +3.2338965e-11
  +2.4000000e+02   +2.5000000e+02   +6.9901896e-08   +3.2795001e-11
  +2.5000000e+02   +2.6000000e+02   +7.1824534e-08   +3.3118059e-11
  +2.6000000e+02   +2.7000000e+02   +7.3511563e-08   +3.4033263e-11
  +2.7000000e+02   +2.8000000e+02   +7.5151415e-08   +3.4497905e-11
  +2.8000000e+02   +2.9000000e+02   +7.6778205e-08   +3.4885818e-11
  +2.9000000e+02   +3.0000000e+02   +7.8470150e-08   +3.4935351e-11
  +3.0000000e+02   +3.1000000e+02   +8.0093174e-08   +3.5218787e-11
  +3.1000000e+02   +3.2000000e+02   +8.1789114e-08   +3.6195645e-11
  +3.2000000e+02   +3.3000000e+02   +8.3516077e-08   +3.6841002e-11
  +3.3000000e+02   +3.4000000e+02   +8.5314281e-08   +3.6962417e-11
  +3.4000000e+02   +3.5000000e+02   +8.7054665e-08   +3.7311057e-11
  +3.5000000e+02   +3.6000000e+02   +8.9019557e-08   +3.7978158e-11
  +3.6000000e+02   +3.7000000e+02   +9.1132155e-08   +3.8673587e-11
  +3.7000000e+02   +3.8000000e+02   +9.3539544e-08   +3.8891599e-11
  +3.8000000e+02   +3.9000000e+02   +9.6238721e-08   +3.9497013e-11
  +3.9000000e+02   +4.0000000e+02   +9.9093602e-08   +4.0781137e-11
  +4.0000000e+02   +4.1000000e+02   +1.0250764e-07   +4.1832787e-11
  +4.1000000e+02   +4.2000000e+02   +1.0654254e-07   +4.2259618e-11
  +4.2000000e+02   +4.3000000e+02   +1.1140107e-07   +4.2934372e-11
  +4.3000000e+02   +4.4000000e+02   +1.1752615e-07   +4.4533255e-11
  +4.4000000e+02   +4.5000000e+02   +1.2535417e-07   +4.6460782e-11
  +4.5000000e+02   +4.6000000e+02   +1.3576476e-07   +4.8203832e-11
  +4.6000000e+02   +4.7000000e+02   +1.5097242e-07   +5.0792552e-11
  +4.7000000e+02   +4.8000000e+02   +1.7509131e-07   +5.5223591e-11
  +4.8000000e+02   +4.9000000e+02   +2.2308140e-07   +6.2057042e-11
  +4.9000000e+02   +5.0000000e+02   +5.2460137e-07   +9.5535675e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +1.5748523e+00   +1.9366405e-02
  +2.0000000e+01   +3.0000000e+01   +1.9308665e+00   +2.1720835e-02
  +3.0000000e+01   +4.0000000e+01   +1.9694211e+00   +1.8822473e-02
  +4.0000000e+01   +5.0000000e+01   +1.9740195e+00   +1.6577156e-02
  +5.0000000e+01   +6.0000000e+01   +1.9576217e+00   +1.7211824e-02
  +6.0000000e+01   +7.0000000e+01   +1.9748526e+00   +2.0031723e-02
  +7.0000000e+01   +8.0000000e+01   +1.9724698e+00   +2.0478490e-02
  +8.0000000e+01   +9.0000000e+01   +2.0153962e+00   +1.9797666e-02
  +9.0000000e+01   +1.0000000e+02   +1.9917406e+00   +1.8359810e-02
  +1.0000000e+02   +1.1000000e+02   +2.0005324e+00   +1.7762550e-02
  +1.1000000e+02   +1.2000000e+02   +2.0097653e+00   +1.8026168e-02
  +1.2000000e+02   +1.3000000e+02   +1.9961175e+00   +1.7434852e-02
  +1.3000000e+02   +1.4000000e+02   +1.9963319e+00   +1.6723843e-02
  +1.4000000e+02   +1.5000000e+02   +2.0048954e+00   +1.6221158e-02
  +1.5000000e+02   +1.6000000e+02   +2.0087837e+00   +1.5789120e-02
  +1.6000000e+02   +1.7000000e+02   +1.9944184e+00   +1.5136946e-02
  +1.7000000e+02   +1.8000000e+02   +1.9970687e+00   +1.4682621e-02
  +1.8000000e+02   +1.9000000e+02   +2.0036421e+00   +1.4461095e-02
  +1.9000000e+02   +2.0000000e+02   +1.9996620e+00   +1.4041526e-02
  +2.0000000e+02   +2.1000000e+02   +1.9964689e+00   +1.3707463e-02
  +2.1000000e+02   +2.2000000e+02   +2.0044600e+00   +1.3778779e-02
  +2.2000000e+02   +2.3000000e+02   +1.9991000e+00   +1.3359514e-02
  +2.3000000e+02   +2.4000000e+02   +2.0013804e+00   +1.3356167e-02
  +2.4000000e+02   +2.5000000e+02   +1.9977870e+00   +1.3131691e-02
  +2.5000000e+02   +2.6000000e+02   +2.0019663e+00   +1.2950498e-02
  +2.6000000e+02   +2.7000000e+02   +2.0021791e+00   +1.2891402e-02
  +2.7000000e+02   +2.8000000e+02   +2.0016348e+00   +1.2640299e-02
  +2.8000000e+02   +2.9000000e+02   +2.0007915e+00   +1.2664348e-02
  +2.9000000e+02   +3.0000000e+02   +1.9971178e+00   +1.2368418e-02
  +3.0000000e+02   +3.1000000e+02   +1.9977552e+00   +1.2398646e-02
  +3.1000000e+02   +3.2000000e+02   +2.0014250e+00   +1.2190474e-02
  +3.2000000e+02   +3.3000000e+02   +2.0024867e+00   +1.2213027e-02
  +3.3000000e+02   +3.4000000e+02   +1.9966648e+00   +1.1927822e-02
  +3.4000000e+02   +3.5000000e+02   +2.0011355e+00   +1.1986438e-02
  +3.5000000e+02   +3.6000000e+02   +2.0006963e+00   +1.1754503e-02
  +3.6000000e+02   +3.7000000e+02   +1.9990864e+00   +1.1737251e-02
  +3.7000000e+02   +3.8000000e+02   +1.9997895e+00   +1.1535729e-02
  +3.8000000e+02   +3.9000000e+02   +1.9991784e+00   +1.1475113e-02
  +3.9000000e+02   +4.0000000e+02   +2.0023688e+00   +1.1363756e-02
  +4.0000000e+02   +4.1000000e+02   +1.9973617e+00   +1.1162984e-02
  +4.1000000e+02   +4.2000000e+02   +2.0008330e+00   +1.1144354e-02
  +4.2000000e+02   +4.3000000e+02   +1.9993325e+00   +1.0863560e-02
  +4.3000000e+02   +4.4000000e+02   +2.0005252e+00   +1.0814533e-02
  +4.4000000e+02   +4.5000000e+02   +2.0015137e+00   +1.0602499e-02
  +4.5000000e+02   +4.6000000e+02   +1.9984920e+00   +1.0243788e-02
  +4.6000000e+02   +4.7000000e+02   +2.0010445e+00   +1.0005924e-02
  +4.7000000e+02   +4.8000000e+02   +1.9989501e+00   +9.7389633e-03
  +4.8000000e+02   +4.9000000e+02   +2.0004715e+00   +9.3838955e-03
  +4.9000000e+02   +5.0000000e+02   +1.9988049e+00   +7.3357201e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +1.6951477e-07   +6.6793622e-10
  -9.6000000e-01   -9.2000000e-01   +1.5001835e-07   +6.7343308e-10
  -9.2000000e-01   -8.8000000e-01   +1.3386892e-07   +6.3099955e-10
  -8.8000000e-01   -8.4000000e-01   +1.2121939e-07   +6.0258596e-10
  -8.4000000e-01   -8.0000000e-01   +1.1024965e-07   +5.7574068e-10
  -8.0000000e-01   -7.6000000e-01   +1.0160035e-07   +5.5676492e-10
  -7.6000000e-01   -7.2000000e-01   +9.4116270e-08   +5.3750019e-10
  -7.2000000e-01   -6.8000000e-01   +8.7686560e-08   +5.2093795e-10
  -6.8000000e-01   -6.4000000e-01   +8.2380520e-08   +5.0826288e-10
  -6.4000000e-01   -6.0000000e-01   +7.7702380e-08   +4.9695631e-10
  -6.0000000e-01   -5.6000000e-01   +7.3585610e-08   +4.8645974e-10
  -5.6000000e-01   -5.2000000e-01   +7.0081310e-08   +4.7791040e-10
  -5.2000000e-01   -4.8000000e-01   +6.7120360e-08   +4.7893098e-10
  -4.8000000e-01   -4.4000000e-01   +6.4424180e-08   +4.7475541e-10
  -4.4000000e-01   -4.0000000e-01   +6.2031190e-08   +4.6829586e-10
  -4.0000000e-01   -3.6000000e-01   +6.0128730e-08   +4.7418482e-10
  -3.6000000e-01   -3.2000000e-01   +5.8432310e-08   +4.7609884e-10
  -3.2000000e-01   -2.8000000e-01   +5.6732030e-08   +4.8470265e-10
  -2.8000000e-01   -2.4000000e-01   +5.5937550e-08   +5.0683954e-10
  -2.4000000e-01   -2.0000000e-01   +5.4159290e-08   +5.3182788e-10
  -2.0000000e-01   -1.6000000e-01   +5.3842100e-08   +5.2613090e-10
  -1.6000000e-01   -1.2000000e-01   +5.3045450e-08   +5.8633975e-10
  -1.2000000e-01   -8.0000000e-02   +5.2627130e-08   +5.9427405e-10
  -8.0000000e-02   -4.0000000e-02   +5.2209590e-08   +5.9004821e-10
  -4.0000000e-02   +0.0000000e+00   +5.1994200e-08   +5.9123212e-10
  +0.0000000e+00   +4.0000000e-02   +5.2510210e-08   +5.9991536e-10
  +4.0000000e-02   +8.0000000e-02   +5.1890630e-08   +5.9729703e-10
  +8.0000000e-02   +1.2000000e-01   +5.2529100e-08   +6.0285162e-10
  +1.2000000e-01   +1.6000000e-01   +5.2859430e-08   +5.5442928e-10
  +1.6000000e-01   +2.0000000e-01   +5.3942230e-08   +5.4815775e-10
  +2.0000000e-01   +2.4000000e-01   +5.4705550e-08   +5.5640471e-10
  +2.4000000e-01   +2.8000000e-01   +5.5485830e-08   +4.8749396e-10
  +2.8000000e-01   +3.2000000e-01   +5.6781490e-08   +4.9635555e-10
  +3.2000000e-01   +3.6000000e-01   +5.8557550e-08   +4.7161007e-10
  +3.6000000e-01   +4.0000000e-01   +6.0025990e-08   +4.7534548e-10
  +4.0000000e-01   +4.4000000e-01   +6.2119600e-08   +4.6823583e-10
  +4.4000000e-01   +4.8000000e-01   +6.4427320e-08   +4.7153873e-10
  +4.8000000e-01   +5.2000000e-01   +6.7008260e-08   +4.7687359e-10
  +5.2000000e-01   +5.6000000e-01   +7.0065890e-08   +4.7996298e-10
  +5.6000000e-01   +6.0000000e-01   +7.3764670e-08   +4.8565869e-10
  +6.0000000e-01   +6.4000000e-01   +7.7540870e-08   +4.9314151e-10
  +6.4000000e-01   +6.8000000e-01   +8.2224130e-08   +5.0510154e-10
  +6.8000000e-01   +7.2000000e-01   +8.7937230e-08   +5.2079354e-10
  +7.2000000e-01   +7.6000000e-01   +9.4072360e-08   +5.3750861e-10
  +7.6000000e-01   +8.0000000e-01   +1.0149794e-07   +5.5682289e-10
  +8.0000000e-01   +8.4000000e-01   +1.1049396e-07   +5.7773984e-10
  +8.4000000e-01   +8.8000000e-01   +1.2093036e-07   +6.0490225e-10
  +8.8000000e-01   +9.2000000e-01   +1.3403735e-07   +6.2928286e-10
  +9.2000000e-01   +9.6000000e-01   +1.4992071e-07   +6.7506887e-10
  +9.6000000e-01   +1.0000000e+00   +1.6955557e-07   +6.6548806e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +1.6817905e-07   +4.0271292e-11
  -9.6000000e-01   -9.2000000e-01   +1.5007325e-07   +3.3519232e-11
  -9.2000000e-01   -8.8000000e-01   +1.3399868e-07   +3.1932718e-11
  -8.8000000e-01   -8.4000000e-01   +1.2105301e-07   +3.0610299e-11
  -8.4000000e-01   -8.0000000e-01   +1.1040483e-07   +2.9480494e-11
  -8.0000000e-01   -7.6000000e-01   +1.0155370e-07   +2.8388302e-11
  -7.6000000e-01   -7.2000000e-01   +9.4125804e-08   +2.7492225e-11
  -7.2000000e-01   -6.8000000e-01   +8.7687671e-08   +2.6680750e-11
  -6.8000000e-01   -6.4000000e-01   +8.2331499e-08   +2.5835261e-11
  -6.4000000e-01   -6.0000000e-01   +7.7698342e-08   +2.5379592e-11
  -6.0000000e-01   -5.6000000e-01   +7.3600492e-08   +2.5005080e-11
  -5.6000000e-01   -5.2000000e-01   +7.0107662e-08   +2.4155846e-11
  -5.2000000e-01   -4.8000000e-01   +6.7063481e-08   +2.3698973e-11
  -4.8000000e-01   -4.4000000e-01   +6.4414519e-08   +2.3529237e-11
  -4.4000000e-01   -4.0000000e-01   +6.2063506e-08   +2.3072449e-11
  -4.0000000e-01   -3.6000000e-01   +6.0102151e-08   +2.2598892e-11
  -3.6000000e-01   -3.2000000e-01   +5.8358453e-08   +2.2511985e-11
  -3.2000000e-01   -2.8000000e-01   +5.6869188e-08   +2.2240159e-11
  -2.8000000e-01   -2.4000000e-01   +5.5599213e-08   +2.1909640e-11
  -2.4000000e-01   -2.0000000e-01   +5.4585571e-08   +2.1705139e-11
  -2.0000000e-01   -1.6000000e-01   +5.3700475e-08   +2.1528703e-11
  -1.6000000e-01   -1.2000000e-01   +5.3032924e-08   +2.1581440e-11
  -1.2000000e-01   -8.0000000e-02   +5.2588934e-08   +2.1446714e-11
  -8.0000000e-02   -4.0000000e-02   +5.2250386e-08   +2.1294652e-11
  -4.0000000e-02   +0.0000000e+00   +5.2081974e-08   +2.1225913e-11
  +0.0000000e+00   +4.0000000e-02   +5.2081974e-08   +2.1225913e-11
  +4.0000000e-02   +8.0000000e-02   +5.2250386e-08   +2.1294652e-11
  +8.0000000e-02   +1.2000000e-01   +5.2588934e-08   +2.1446714e-11
  +1.2000000e-01   +1.6000000e-01   +5.3032924e-08   +2.1581440e-11
  +1.6000000e-01   +2.0000000e-01   +5.3700475e-08   +2.1528703e-11
  +2.0000000e-01   +2.4000000e-01   +5.4585571e-08   +2.1705139e-11
  +2.4000000e-01   +2.8000000e-01   +5.5599213e-08   +2.1909640e-11
  +2.8000000e-01   +3.2000000e-01   +5.6869188e-08   +2.2240159e-11
  +3.2000000e-01   +3.6000000e-01   +5.8358453e-08   +2.2511985e-11
  +3.6000000e-01   +4.0000000e-01   +6.0102151e-08   +2.2598892e-11
  +4.0000000e-01   +4.4000000e-01   +6.2063506e-08   +2.3072449e-11
  +4.4000000e-01   +4.8000000e-01   +6.4414519e-08   +2.3529237e-11
  +4.8000000e-01   +5.2000000e-01   +6.7063481e-08   +2.3698973e-11
  +5.2000000e-01   +5.6000000e-01   +7.0107662e-08   +2.4155846e-11
  +5.6000000e-01   +6.0000000e-01   +7.3600492e-08   +2.5005080e-11
  +6.0000000e-01   +6.4000000e-01   +7.7698342e-08   +2.5379592e-11
  +6.4000000e-01   +6.8000000e-01   +8.2331499e-08   +2.5835261e-11
  +6.8000000e-01   +7.2000000e-01   +8.7687671e-08   +2.6680750e-11
  +7.2000000e-01   +7.6000000e-01   +9.4125804e-08   +2.7492225e-11
  +7.6000000e-01   +8.0000000e-01   +1.0155370e-07   +2.8388302e-11
  +8.0000000e-01   +8.4000000e-01   +1.1040483e-07   +2.9480494e-11
  +8.4000000e-01   +8.8000000e-01   +1.2105301e-07   +3.0610299e-11
  +8.8000000e-01   +9.2000000e-01   +1.3399868e-07   +3.1932718e-11
  +9.2000000e-01   +9.6000000e-01   +1.5007325e-07   +3.3519232e-11
  +9.6000000e-01   +1.0000000e+00   +1.6817905e-07   +4.0271292e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +1.9846564e+00   +7.8888682e-03
  -9.6000000e-01   -9.2000000e-01   +2.0006870e+00   +8.9915690e-03
  -9.2000000e-01   -8.8000000e-01   +2.0020023e+00   +9.4533261e-03
  -8.8000000e-01   -8.4000000e-01   +1.9973206e+00   +9.9460893e-03
  -8.4000000e-01   -8.0000000e-01   +2.0028381e+00   +1.0474715e-02
  -8.0000000e-01   -7.6000000e-01   +1.9990869e+00   +1.0971455e-02
  -7.6000000e-01   -7.2000000e-01   +2.0001592e+00   +1.1441541e-02
  -7.2000000e-01   -6.8000000e-01   +2.0000277e+00   +1.1903057e-02
  -6.8000000e-01   -6.4000000e-01   +1.9988004e+00   +1.2353705e-02
  -6.4000000e-01   -6.0000000e-01   +1.9998577e+00   +1.2810644e-02
  -6.0000000e-01   -5.6000000e-01   +2.0003686e+00   +1.3243512e-02
  -5.6000000e-01   -5.2000000e-01   +2.0007729e+00   +1.3660706e-02
  -5.2000000e-01   -4.8000000e-01   +1.9982923e+00   +1.4275329e-02
  -4.8000000e-01   -4.4000000e-01   +1.9996622e+00   +1.4755854e-02
  -4.4000000e-01   -4.0000000e-01   +2.0010353e+00   +1.5125468e-02
  -4.0000000e-01   -3.6000000e-01   +1.9991121e+00   +1.5782760e-02
  -3.6000000e-01   -3.2000000e-01   +1.9974473e+00   +1.6295275e-02
  -3.2000000e-01   -2.8000000e-01   +2.0048174e+00   +1.7146448e-02
  -2.8000000e-01   -2.4000000e-01   +1.9878875e+00   +1.8029055e-02
  -2.4000000e-01   -2.0000000e-01   +2.0157335e+00   +1.9810260e-02
  -2.0000000e-01   -1.6000000e-01   +1.9948011e+00   +1.9509569e-02
  -1.6000000e-01   -1.2000000e-01   +1.9996402e+00   +2.2134735e-02
  -1.2000000e-01   -8.0000000e-02   +1.9986284e+00   +2.2584840e-02
  -8.0000000e-02   -4.0000000e-02   +2.0015778e+00   +2.2635804e-02
  -4.0000000e-02   +0.0000000e+00   +2.0034199e+00   +2.2794494e-02
  +0.0000000e+00   +4.0000000e-02   +1.9838872e+00   +2.2684106e-02
  +4.0000000e-02   +8.0000000e-02   +2.0138682e+00   +2.3195548e-02
  +8.0000000e-02   +1.2000000e-01   +2.0022841e+00   +2.2993787e-02
  +1.2000000e-01   +1.6000000e-01   +2.0065651e+00   +2.1065440e-02
  +1.6000000e-01   +2.0000000e-01   +1.9910684e+00   +2.0248992e-02
  +2.0000000e-01   +2.4000000e-01   +1.9958192e+00   +2.0317321e-02
  +2.4000000e-01   +2.8000000e-01   +2.0042130e+00   +1.7630303e-02
  +2.8000000e-01   +3.2000000e-01   +2.0030716e+00   +1.7527239e-02
  +3.2000000e-01   +3.6000000e-01   +1.9931735e+00   +1.6071222e-02
  +3.6000000e-01   +4.0000000e-01   +2.0025399e+00   +1.5877821e-02
  +4.0000000e-01   +4.4000000e-01   +1.9982293e+00   +1.5079800e-02
  +4.4000000e-01   +4.8000000e-01   +1.9997588e+00   +1.4665117e-02
  +4.8000000e-01   +5.2000000e-01   +2.0016523e+00   +1.4264938e-02
  +5.2000000e-01   +5.6000000e-01   +2.0011758e+00   +1.3724797e-02
  +5.6000000e-01   +6.0000000e-01   +1.9955113e+00   +1.3155282e-02
  +6.0000000e-01   +6.4000000e-01   +2.0040509e+00   +1.2764465e-02
  +6.4000000e-01   +6.8000000e-01   +2.0025807e+00   +1.2319914e-02
  +6.8000000e-01   +7.2000000e-01   +1.9942110e+00   +1.1826663e-02
  +7.2000000e-01   +7.6000000e-01   +2.0011677e+00   +1.1451035e-02
  +7.6000000e-01   +8.0000000e-01   +2.0011033e+00   +1.0993006e-02
  +8.0000000e-01   +8.4000000e-01   +1.9983713e+00   +1.0464918e-02
  +8.4000000e-01   +8.8000000e-01   +2.0020784e+00   +1.0031290e-02
  +8.8000000e-01   +9.2000000e-01   +1.9993620e+00   +9.4018939e-03
  +9.2000000e-01   +9.6000000e-01   +2.0019617e+00   +9.0249773e-03
  +9.6000000e-01   +1.0000000e+00   +1.9842748e+00   +7.8585312e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +4.6887880e-09   +1.9378094e-11
  +4.0000000e+01   +6.0000000e+01   +7.7335720e-09   +5.0406489e-11
  +6.0000000e+01   +8.0000000e+01   +1.0672728e-08   +8.7420547e-11
  +8.0000000e+01   +1.0000000e+02   +1.3447408e-08   +1.1978912e-10
  +1.0000000e+02   +1.2000000e+02   +1.6066118e-08   +1.4784841e-10
  +1.2000000e+02   +1.4000000e+02   +1.8442894e-08   +1.5605558e-10
  +1.4000000e+02   +1.6000000e+02   +2.0646260e-08   +1.6516248e-10
  +1.6000000e+02   +1.8000000e+02   +2.2661430e-08   +1.7705924e-10
  +1.8000000e+02   +2.0000000e+02   +2.4336510e-08   +1.8249529e-10
  +2.0000000e+02   +2.2000000e+02   +2.5885400e-08   +1.8466431e-10
  +2.2000000e+02   +2.4000000e+02   +2.7260450e-08   +1.8891473e-10
  +2.4000000e+02   +2.6000000e+02   +2.8343010e-08   +1.8994568e-10
  +2.6000000e+02   +2.8000000e+02   +2.9255810e-08   +1.9254070e-10
  +2.8000000e+02   +3.0000000e+02   +3.0219320e-08   +1.9897655e-10
  +3.0000000e+02   +3.2000000e+02   +3.0663520e-08   +1.9767232e-10
  +3.2000000e+02   +3.4000000e+02   +3.1355890e-08   +2.0364224e-10
  +3.4000000e+02   +3.6000000e+02   +3.1673060e-08   +2.0156538e-10
  +3.6000000e+02   +3.8000000e+02   +3.2052950e-08   +2.0579967e-10
  +3.8000000e+02   +4.0000000e+02   +3.2238730e-08   +2.0379545e-10
  +4.0000000e+02   +4.2000000e+02   +3.2460890e-08   +2.0659756e-10
  +4.2000000e+02   +4.4000000e+02   +3.2477880e-08   +2.0563823e-10
  +4.4000000e+02   +4.6000000e+02   +3.2632960e-08   +2.0621697e-10
  +4.6000000e+02   +4.8000000e+02   +3.2549970e-08   +2.0749020e-10
  +4.8000000e+02   +5.0000000e+02   +3.2574930e-08   +2.0555266e-10
  +5.0000000e+02   +5.2000000e+02   +3.2480760e-08   +2.0872239e-10
  +5.2000000e+02   +5.4000000e+02   +3.2550440e-08   +2.0575756e-10
  +5.4000000e+02   +5.6000000e+02   +3.2437270e-08   +2.0876304e-10
  +5.6000000e+02   +5.8000000e+02   +3.2382810e-08   +2.0529142e-10
  +5.8000000e+02   +6.0000000e+02   +3.2314760e-08   +2.0848671e-10
  +6.0000000e+02   +6.2000000e+02   +3.2286880e-08   +2.0575884e-10
  +6.2000000e+02   +6.4000000e+02   +3.2345580e-08   +2.0820737e-10
  +6.4000000e+02   +6.6000000e+02   +3.2311270e-08   +2.0775420e-10
  +6.6000000e+02   +6.8000000e+02   +3.2343540e-08   +2.0710902e-10
  +6.8000000e+02   +7.0000000e+02   +3.2381150e-08   +2.0992931e-10
  +7.0000000e+02   +7.2000000e+02   +3.2561540e-08   +2.0799231e-10
  +7.2000000e+02   +7.4000000e+02   +3.2826060e-08   +2.1271942e-10
  +7.4000000e+02   +7.6000000e+02   +3.3088990e-08   +2.1068126e-10
  +7.6000000e+02   +7.8000000e+02   +3.3450060e-08   +2.1609299e-10
  +7.8000000e+02   +8.0000000e+02   +3.3937820e-08   +2.1512462e-10
  +8.0000000e+02   +8.2000000e+02   +3.4614930e-08   +2.2200925e-10
  +8.2000000e+02   +8.4000000e+02   +3.5578250e-08   +2.2476621e-10
  +8.4000000e+02   +8.6000000e+02   +3.6538510e-08   +2.2995723e-10
  +8.6000000e+02   +8.8000000e+02   +3.8064000e-08   +2.3717468e-10
  +8.8000000e+02   +9.0000000e+02   +4.0087680e-08   +2.4486438e-10
  +9.0000000e+02   +9.2000000e+02   +4.2935280e-08   +2.5917369e-10
  +9.2000000e+02   +9.4000000e+02   +4.7134740e-08   +2.8121665e-10
  +9.4000000e+02   +9.6000000e+02   +5.4105420e-08   +3.1529624e-10
  +9.6000000e+02   +9.8000000e+02   +6.8196270e-08   +3.8680818e-10
  +9.8000000e+02   +1.0000000e+03   +1.5826208e-07   +6.3186192e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +2.5151346e-09   +2.3121184e-11
  +4.0000000e+01   +6.0000000e+01   +7.6582466e-09   +8.2493350e-12
  +6.0000000e+01   +8.0000000e+01   +1.0707336e-08   +9.6896963e-12
  +8.0000000e+01   +1.0000000e+02   +1.3418157e-08   +1.0627408e-11
  +1.0000000e+02   +1.2000000e+02   +1.5848153e-08   +1.1124578e-11
  +1.2000000e+02   +1.4000000e+02   +1.8236830e-08   +1.1759112e-11
  +1.4000000e+02   +1.6000000e+02   +2.0546917e-08   +1.2462729e-11
  +1.6000000e+02   +1.8000000e+02   +2.2580820e-08   +1.2894565e-11
  +1.8000000e+02   +2.0000000e+02   +2.4325942e-08   +1.3150067e-11
  +2.0000000e+02   +2.2000000e+02   +2.5903033e-08   +1.4130381e-11
  +2.2000000e+02   +2.4000000e+02   +2.7174851e-08   +1.4428163e-11
  +2.4000000e+02   +2.6000000e+02   +2.8359547e-08   +1.4711830e-11
  +2.6000000e+02   +2.8000000e+02   +2.9309050e-08   +1.4834797e-11
  +2.8000000e+02   +3.0000000e+02   +3.0145083e-08   +1.4873456e-11
  +3.0000000e+02   +3.2000000e+02   +3.0790894e-08   +1.4789675e-11
  +3.2000000e+02   +3.4000000e+02   +3.1290155e-08   +1.5141423e-11
  +3.4000000e+02   +3.6000000e+02   +3.1705473e-08   +1.5222912e-11
  +3.6000000e+02   +3.8000000e+02   +3.2030490e-08   +1.5013578e-11
  +3.8000000e+02   +4.0000000e+02   +3.2244975e-08   +1.4998826e-11
  +4.0000000e+02   +4.2000000e+02   +3.2393213e-08   +1.5197269e-11
  +4.2000000e+02   +4.4000000e+02   +3.2523229e-08   +1.5462089e-11
  +4.4000000e+02   +4.6000000e+02   +3.2588048e-08   +1.5478479e-11
  +4.6000000e+02   +4.8000000e+02   +3.2573976e-08   +1.5570300e-11
  +4.8000000e+02   +5.0000000e+02   +3.2571741e-08   +1.5633043e-11
  +5.0000000e+02   +5.2000000e+02   +3.2555372e-08   +1.5752174e-11
  +5.2000000e+02   +5.4000000e+02   +3.2478095e-08   +1.5898321e-11
  +5.4000000e+02   +5.6000000e+02   +3.2430192e-08   +1.5952136e-11
  +5.6000000e+02   +5.8000000e+02   +3.2394453e-08   +1.5946801e-11
  +5.8000000e+02   +6.0000000e+02   +3.2332403e-08   +1.5799932e-11
  +6.0000000e+02   +6.2000000e+02   +3.2298629e-08   +1.5941550e-11
  +6.2000000e+02   +6.4000000e+02   +3.2284979e-08   +1.6136711e-11
  +6.4000000e+02   +6.6000000e+02   +3.2339492e-08   +1.6610616e-11
  +6.6000000e+02   +6.8000000e+02   +3.2338289e-08   +1.6566315e-11
  +6.8000000e+02   +7.0000000e+02   +3.2423147e-08   +1.6560079e-11
  +7.0000000e+02   +7.2000000e+02   +3.2555836e-08   +1.6788374e-11
  +7.2000000e+02   +7.4000000e+02   +3.2784685e-08   +1.7025914e-11
  +7.4000000e+02   +7.6000000e+02   +3.3079250e-08   +1.7138121e-11
  +7.6000000e+02   +7.8000000e+02   +3.3458806e-08   +1.7186763e-11
  +7.8000000e+02   +8.0000000e+02   +3.3945559e-08   +1.7554680e-11
  +8.0000000e+02   +8.2000000e+02   +3.4641575e-08   +1.8011718e-11
  +8.2000000e+02   +8.4000000e+02   +3.5468621e-08   +1.8402496e-11
  +8.4000000e+02   +8.6000000e+02   +3.6593533e-08   +1.8643781e-11
  +8.6000000e+02   +8.8000000e+02   +3.8058022e-08   +1.9131361e-11
  +8.8000000e+02   +9.0000000e+02   +4.0085615e-08   +1.9687494e-11
  +9.0000000e+02   +9.2000000e+02   +4.2928593e-08   +2.0327836e-11
  +9.2000000e+02   +9.4000000e+02   +4.7153309e-08   +2.1614893e-11
  +9.4000000e+02   +9.6000000e+02   +5.4122377e-08   +2.3301552e-11
  +9.6000000e+02   +9.8000000e+02   +6.8117854e-08   +2.6105096e-11
  +9.8000000e+02   +1.0000000e+03   +1.5827106e-07   +3.9859161e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +9.3097972e-01   +1.2737959e-02
  +4.0000000e+01   +6.0000000e+01   +1.9783517e+00   +1.3059715e-02
  +6.0000000e+01   +8.0000000e+01   +2.0076413e+00   +1.6183774e-02
  +8.0000000e+01   +1.0000000e+02   +1.9956787e+00   +1.7745387e-02
  +1.0000000e+02   +1.2000000e+02   +1.9729091e+00   +1.8226893e-02
  +1.2000000e+02   +1.4000000e+02   +1.9773601e+00   +1.6787631e-02
  +1.4000000e+02   +1.6000000e+02   +1.9902221e+00   +1.5962245e-02
  +1.6000000e+02   +1.8000000e+02   +1.9929271e+00   +1.5615237e-02
  +1.8000000e+02   +2.0000000e+02   +1.9990229e+00   +1.5031486e-02
  +2.0000000e+02   +2.2000000e+02   +2.0013734e+00   +1.4321832e-02
  +2.2000000e+02   +2.4000000e+02   +1.9937675e+00   +1.3857965e-02
  +2.4000000e+02   +2.6000000e+02   +2.0011777e+00   +1.3453528e-02
  +2.6000000e+02   +2.8000000e+02   +2.0036189e+00   +1.3224994e-02
  +2.8000000e+02   +3.0000000e+02   +1.9950723e+00   +1.3173711e-02
  +3.0000000e+02   +3.2000000e+02   +2.0083058e+00   +1.2981950e-02
  +3.2000000e+02   +3.4000000e+02   +1.9958036e+00   +1.2997720e-02
  +3.4000000e+02   +3.6000000e+02   +2.0020446e+00   +1.2777295e-02
  +3.6000000e+02   +3.8000000e+02   +1.9985957e+00   +1.2866562e-02
  +3.8000000e+02   +4.0000000e+02   +2.0003924e+00   +1.2680197e-02
  +4.0000000e+02   +4.2000000e+02   +1.9958304e+00   +1.2736794e-02
  +4.2000000e+02   +4.4000000e+02   +2.0027999e+00   +1.2716138e-02
  +4.4000000e+02   +4.6000000e+02   +1.9972473e+00   +1.2656821e-02
  +4.6000000e+02   +4.8000000e+02   +2.0014812e+00   +1.2793750e-02
  +4.8000000e+02   +5.0000000e+02   +1.9998099e+00   +1.2654958e-02
  +5.0000000e+02   +5.2000000e+02   +2.0045983e+00   +1.2918552e-02
  +5.2000000e+02   +5.4000000e+02   +1.9955558e+00   +1.2652196e-02
  +5.4000000e+02   +5.6000000e+02   +1.9995684e+00   +1.2906655e-02
  +5.6000000e+02   +5.8000000e+02   +2.0007253e+00   +1.2721631e-02
  +5.8000000e+02   +6.0000000e+02   +2.0010938e+00   +1.2947993e-02
  +6.0000000e+02   +6.2000000e+02   +2.0007310e+00   +1.2788983e-02
  +6.2000000e+02   +6.4000000e+02   +1.9962545e+00   +1.2888220e-02
  +6.4000000e+02   +6.6000000e+02   +2.0017925e+00   +1.2914276e-02
  +6.6000000e+02   +6.8000000e+02   +1.9996862e+00   +1.2845160e-02
  +6.8000000e+02   +7.0000000e+02   +2.0026254e+00   +1.3025120e-02
  +7.0000000e+02   +7.2000000e+02   +1.9996541e+00   +1.2814163e-02
  +7.2000000e+02   +7.4000000e+02   +1.9974810e+00   +1.2985604e-02
  +7.4000000e+02   +7.6000000e+02   +1.9994106e+00   +1.2772566e-02
  +7.6000000e+02   +7.8000000e+02   +2.0005176e+00   +1.2964851e-02
  +7.8000000e+02   +8.0000000e+02   +2.0004683e+00   +1.2724066e-02
  +8.0000000e+02   +8.2000000e+02   +2.0015308e+00   +1.2878581e-02
  +8.2000000e+02   +8.4000000e+02   +1.9938236e+00   +1.2639017e-02
  +8.4000000e+02   +8.6000000e+02   +2.0030403e+00   +1.2646035e-02
  +8.6000000e+02   +8.8000000e+02   +1.9996504e+00   +1.2502038e-02
  +8.8000000e+02   +9.0000000e+02   +1.9999148e+00   +1.2252764e-02
  +9.0000000e+02   +9.2000000e+02   +1.9996881e+00   +1.2113028e-02
  +9.2000000e+02   +9.4000000e+02   +2.0008602e+00   +1.1960903e-02
  +9.4000000e+02   +9.6000000e+02   +2.0005483e+00   +1.1705203e-02
  +9.6000000e+02   +9.8000000e+02   +1.9974572e+00   +1.1325689e-02
  +9.8000000e+02   +1.0000000e+03   +2.0008333e+00   +8.6026035e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +1.2471210e-07   +3.8911757e-10
  -9.6000000e-01   -9.2000000e-01   +8.7587040e-08   +3.3862785e-10
  -9.2000000e-01   -8.8000000e-01   +6.7543380e-08   +2.9679074e-10
  -8.8000000e-01   -8.4000000e-01   +5.4925630e-08   +2.6766398e-10
  -8.4000000e-01   -8.0000000e-01   +4.6488270e-08   +2.4876603e-10
  -8.0000000e-01   -7.6000000e-01   +4.0288940e-08   +2.3194373e-10
  -7.6000000e-01   -7.2000000e-01   +3.5667110e-08   +2.1882202e-10
  -7.2000000e-01   -6.8000000e-01   +3.2035100e-08   +2.0775945e-10
  -6.8000000e-01   -6.4000000e-01   +2.9048790e-08   +1.9781740e-10
  -6.4000000e-01   -6.0000000e-01   +2.6705670e-08   +1.9397268e-10
  -6.0000000e-01   -5.6000000e-01   +2.4852580e-08   +1.8768376e-10
  -5.6000000e-01   -5.2000000e-01   +2.3138690e-08   +1.8062459e-10
  -5.2000000e-01   -4.8000000e-01   +2.1776120e-08   +1.8114065e-10
  -4.8000000e-01   -4.4000000e-01   +2.0617280e-08   +1.7270628e-10
  -4.4000000e-01   -4.0000000e-01   +1.9673166e-08   +1.7843609e-10
  -4.0000000e-01   -3.6000000e-01   +1.8843808e-08   +1.7090351e-10
  -3.6000000e-01   -3.2000000e-01   +1.8039878e-08   +1.8292489e-10
  -3.2000000e-01   -2.8000000e-01   +1.7553158e-08   +1.8264039e-10
  -2.8000000e-01   -2.4000000e-01   +1.7079062e-08   +1.7757118e-10
  -2.4000000e-01   -2.0000000e-01   +1.6755988e-08   +2.0023544e-10
  -2.0000000e-01   -1.6000000e-01   +1.6226811e-08   +2.0000059e-10
  -1.6000000e-01   -1.2000000e-01   +1.5964161e-08   +1.9679232e-10
  -1.2000000e-01   -8.0000000e-02   +1.5877957e-08   +1.9510723e-10
  -8.0000000e-02   -4.0000000e-02   +1.5842289e-08   +2.0365110e-10
  -4.0000000e-02   +0.0000000e+00   +1.5618457e-08   +2.0527493e-10
  +0.0000000e+00   +4.0000000e-02   +1.5570441e-08   +2.0498047e-10
  +4.0000000e-02   +8.0000000e-02   +1.5705461e-08   +2.0625856e-10
  +8.0000000e-02   +1.2000000e-01   +1.5855599e-08   +2.0722784e-10
  +1.2000000e-01   +1.6000000e-01   +1.5934916e-08   +1.8902392e-10
  +1.6000000e-01   +2.0000000e-01   +1.6464835e-08   +1.9368299e-10
  +2.0000000e-01   +2.4000000e-01   +1.6527091e-08   +1.9600954e-10
  +2.4000000e-01   +2.8000000e-01   +1.7035253e-08   +1.9409427e-10
  +2.8000000e-01   +3.2000000e-01   +1.7565033e-08   +1.7496534e-10
  +3.2000000e-01   +3.6000000e-01   +1.8157947e-08   +1.8089136e-10
  +3.6000000e-01   +4.0000000e-01   +1.8891999e-08   +1.7636460e-10
  +4.0000000e-01   +4.4000000e-01   +1.9578540e-08   +1.7319620e-10
  +4.4000000e-01   +4.8000000e-01   +2.0643980e-08   +1.7652705e-10
  +4.8000000e-01   +5.2000000e-01   +2.1824270e-08   +1.7863958e-10
  +5.2000000e-01   +5.6000000e-01   +2.3107080e-08   +1.8159874e-10
  +5.6000000e-01   +6.0000000e-01   +2.4795290e-08   +1.8899687e-10
  +6.0000000e-01   +6.4000000e-01   +2.6705780e-08   +1.9044873e-10
  +6.4000000e-01   +6.8000000e-01   +2.9117050e-08   +1.9887721e-10
  +6.8000000e-01   +7.2000000e-01   +3.2000550e-08   +2.0774719e-10
  +7.2000000e-01   +7.6000000e-01   +3.5664280e-08   +2.1820654e-10
  +7.6000000e-01   +8.0000000e-01   +4.0299630e-08   +2.3127282e-10
  +8.0000000e-01   +8.4000000e-01   +4.6538610e-08   +2.4882655e-10
  +8.4000000e-01   +8.8000000e-01   +5.4924710e-08   +2.6915310e-10
  +8.8000000e-01   +9.2000000e-01   +6.7486830e-08   +2.9741415e-10
  +9.2000000e-01   +9.6000000e-01   +8.7571650e-08   +3.3682208e-10
  +9.6000000e-01   +1.0000000e+00   +1.2472829e-07   +3.9316943e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +1.2329502e-07   +2.4593091e-11
  -9.6000000e-01   -9.2000000e-01   +8.7577092e-08   +1.7751602e-11
  -9.2000000e-01   -8.8000000e-01   +6.7471821e-08   +1.5671019e-11
  -8.8000000e-01   -8.4000000e-01   +5.4995202e-08   +1.4486569e-11
  -8.4000000e-01   -8.0000000e-01   +4.6483648e-08   +1.3472043e-11
  -8.0000000e-01   -7.6000000e-01   +4.0312129e-08   +1.2763400e-11
  -7.6000000e-01   -7.2000000e-01   +3.5643817e-08   +1.2279380e-11
  -7.2000000e-01   -6.8000000e-01   +3.1973927e-08   +1.1809529e-11
  -6.8000000e-01   -6.4000000e-01   +2.9099029e-08   +1.1358523e-11
  -6.4000000e-01   -6.0000000e-01   +2.6726597e-08   +1.0953309e-11
  -6.0000000e-01   -5.6000000e-01   +2.4795576e-08   +1.0806978e-11
  -5.6000000e-01   -5.2000000e-01   +2.3149839e-08   +1.0492843e-11
  -5.2000000e-01   -4.8000000e-01   +2.1785625e-08   +1.0218513e-11
  -4.8000000e-01   -4.4000000e-01   +2.0631106e-08   +9.9989307e-12
  -4.4000000e-01   -4.0000000e-01   +1.9665888e-08   +9.7049911e-12
  -4.0000000e-01   -3.6000000e-01   +1.8819491e-08   +9.6372950e-12
  -3.6000000e-01   -3.2000000e-01   +1.8131710e-08   +9.4856142e-12
  -3.2000000e-01   -2.8000000e-01   +1.7546387e-08   +9.4126628e-12
  -2.8000000e-01   -2.4000000e-01   +1.7015565e-08   +9.2384217e-12
  -2.4000000e-01   -2.0000000e-01   +1.6630191e-08   +9.1092885e-12
  -2.0000000e-01   -1.6000000e-01   +1.6288247e-08   +8.9654464e-12
  -1.6000000e-01   -1.2000000e-01   +1.6042086e-08   +8.9192030e-12
  -1.2000000e-01   -8.0000000e-02   +1.5850138e-08   +8.9551286e-12
  -8.0000000e-02   -4.0000000e-02   +1.5720560e-08   +8.9333926e-12
  -4.0000000e-02   +0.0000000e+00   +1.5646470e-08   +8.9013385e-12
  +0.0000000e+00   +4.0000000e-02   +1.5646470e-08   +8.9013385e-12
  +4.0000000e-02   +8.0000000e-02   +1.5720560e-08   +8.9333926e-12
  +8.0000000e-02   +1.2000000e-01   +1.5850138e-08   +8.9551286e-12
  +1.2000000e-01   +1.6000000e-01   +1.6042086e-08   +8.9192030e-12
  +1.6000000e-01   +2.0000000e-01   +1.6288247e-08   +8.9654464e-12
  +2.0000000e-01   +2.4000000e-01   +1.6630191e-08   +9.1092885e-12
  +2.4000000e-01   +2.8000000e-01   +1.7015565e-08   +9.2384217e-12
  +2.8000000e-01   +3.2000000e-01   +1.7546387e-08   +9.4126628e-12
  +3.2000000e-01   +3.6000000e-01   +1.8131710e-08   +9.4856142e-12
  +3.6000000e-01   +4.0000000e-01   +1.8819491e-08   +9.6372950e-12
  +4.0000000e-01   +4.4000000e-01   +1.9665888e-08   +9.7049911e-12
  +4.4000000e-01   +4.8000000e-01   +2.0631106e-08   +9.9989307e-12
  +4.8000000e-01   +5.2000000e-01   +2.1785625e-08   +1.0218513e-11
  +5.2000000e-01   +5.6000000e-01   +2.3149839e-08   +1.0492843e-11
  +5.6000000e-01   +6.0000000e-01   +2.4795576e-08   +1.0806978e-11
  +6.0000000e-01   +6.4000000e-01   +2.6726597e-08   +1.0953309e-11
  +6.4000000e-01   +6.8000000e-01   +2.9099029e-08   +1.1358523e-11
  +6.8000000e-01   +7.2000000e-01   +3.1973927e-08   +1.1809529e-11
  +7.2000000e-01   +7.6000000e-01   +3.5643817e-08   +1.2279380e-11
  +7.6000000e-01   +8.0000000e-01   +4.0312129e-08   +1.2763400e-11
  +8.0000000e-01   +8.4000000e-01   +4.6483648e-08   +1.3472043e-11
  +8.4000000e-01   +8.8000000e-01   +5.4995202e-08   +1.4486569e-11
  +8.8000000e-01   +9.2000000e-01   +6.7471821e-08   +1.5671019e-11
  +9.2000000e-01   +9.6000000e-01   +8.7577092e-08   +1.7751602e-11
  +9.6000000e-01   +1.0000000e+00   +1.2329502e-07   +2.4593091e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +1.9793223e+00   +6.2613943e-03
  -9.6000000e-01   -9.2000000e-01   +1.9998484e+00   +7.7635382e-03
  -9.2000000e-01   -8.8000000e-01   +1.9977533e+00   +8.8038750e-03
  -8.8000000e-01   -8.4000000e-01   +2.0023200e+00   +9.7802373e-03
  -8.4000000e-01   -8.0000000e-01   +1.9998484e+00   +1.0721663e-02
  -8.0000000e-01   -7.6000000e-01   +2.0012357e+00   +1.1549650e-02
  -7.6000000e-01   -7.2000000e-01   +1.9985648e+00   +1.2289081e-02
  -7.2000000e-01   -6.8000000e-01   +1.9960874e+00   +1.2971214e-02
  -6.8000000e-01   -6.4000000e-01   +2.0033950e+00   +1.3661805e-02
  -6.4000000e-01   -6.0000000e-01   +2.0016732e+00   +1.4559481e-02
  -6.0000000e-01   -5.6000000e-01   +1.9953430e+00   +1.5104235e-02
  -5.6000000e-01   -5.2000000e-01   +2.0009325e+00   +1.5643982e-02
  -5.2000000e-01   -4.8000000e-01   +2.0008866e+00   +1.6671759e-02
  -4.8000000e-01   -4.4000000e-01   +2.0013154e+00   +1.6791598e-02
  -4.4000000e-01   -4.0000000e-01   +1.9993036e+00   +1.8159475e-02
  -4.0000000e-01   -3.6000000e-01   +1.9975295e+00   +1.8144994e-02
  -3.6000000e-01   -3.2000000e-01   +2.0103126e+00   +2.0433595e-02
  -3.2000000e-01   -2.8000000e-01   +1.9996478e+00   +2.0838407e-02
  -2.8000000e-01   -2.4000000e-01   +1.9926350e+00   +2.0745727e-02
  -2.4000000e-01   -2.0000000e-01   +1.9850313e+00   +2.3735962e-02
  -2.0000000e-01   -1.6000000e-01   +2.0075822e+00   +2.4769914e-02
  -1.6000000e-01   -1.2000000e-01   +2.0098700e+00   +2.4802716e-02
  -1.2000000e-01   -8.0000000e-02   +1.9964988e+00   +2.4558696e-02
  -8.0000000e-02   -4.0000000e-02   +1.9848675e+00   +2.5527531e-02
  -4.0000000e-02   +0.0000000e+00   +2.0043934e+00   +2.6390440e-02
  +0.0000000e+00   +4.0000000e-02   +2.0097651e+00   +2.6482683e-02
  +4.0000000e-02   +8.0000000e-02   +2.0019484e+00   +2.6317040e-02
  +8.0000000e-02   +1.2000000e-01   +1.9993067e+00   +2.6154623e-02
  +1.2000000e-01   +1.6000000e-01   +2.0138257e+00   +2.3926169e-02
  +1.6000000e-01   +2.0000000e-01   +1.9785408e+00   +2.3299971e-02
  +2.0000000e-01   +2.4000000e-01   +2.0124762e+00   +2.3892826e-02
  +2.4000000e-01   +2.8000000e-01   +1.9976691e+00   +2.2782540e-02
  +2.8000000e-01   +3.2000000e-01   +1.9978575e+00   +1.9929028e-02
  +3.2000000e-01   +3.6000000e-01   +1.9970944e+00   +1.9921929e-02
  +3.6000000e-01   +4.0000000e-01   +1.9925526e+00   +1.8678720e-02
  +4.0000000e-01   +4.4000000e-01   +2.0089801e+00   +1.7798534e-02
  +4.4000000e-01   +4.8000000e-01   +1.9986944e+00   +1.7122593e-02
  +4.8000000e-01   +5.2000000e-01   +1.9963981e+00   +1.6366605e-02
  +5.2000000e-01   +5.6000000e-01   +2.0037840e+00   +1.5789769e-02
  +5.6000000e-01   +6.0000000e-01   +1.9999150e+00   +1.5267339e-02
  +6.0000000e-01   +6.4000000e-01   +2.0013988e+00   +1.4294259e-02
  +6.4000000e-01   +6.8000000e-01   +1.9986534e+00   +1.3681555e-02
  +6.8000000e-01   +7.2000000e-01   +1.9983014e+00   +1.3007085e-02
  +7.2000000e-01   +7.6000000e-01   +1.9989177e+00   +1.2261669e-02
  +7.6000000e-01   +8.0000000e-01   +2.0006606e+00   +1.1512696e-02
  +8.0000000e-01   +8.4000000e-01   +1.9977018e+00   +1.0709597e-02
  +8.4000000e-01   +8.8000000e-01   +2.0026299e+00   +9.8375125e-03
  +8.8000000e-01   +9.2000000e-01   +1.9994920e+00   +8.8398606e-03
  +9.2000000e-01   +9.6000000e-01   +2.0001129e+00   +7.7253949e-03
  +9.6000000e-01   +1.0000000e+00   +1.9790849e+00   +6.3217558e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   +1.7823400e-10   +1.6614188e-12
  +6.0000000e+00   +9.0000000e+00   +2.9666323e-10   +2.9268924e-12
  +9.0000000e+00   +1.2000000e+01   +4.1601227e-10   +3.4799716e-12
  +1.2000000e+01   +1.5000000e+01   +5.3471733e-10   +4.1915528e-12
  +1.5000000e+01   +1.8000000e+01   +6.5245608e-10   +6.6212072e-12
  +1.8000000e+01   +2.1000000e+01   +7.7344024e-10   +9.3408817e-12
  +2.1000000e+01   +2.4000000e+01   +9.0153428e-10   +1.3381402e-11
  +2.4000000e+01   +2.7000000e+01   +1.0160025e-09   +1.4181262e-11
  +2.7000000e+01   +3.0000000e+01   +1.1379985e-09   +1.5013323e-11
  +3.0000000e+01   +3.3000000e+01   +1.2619730e-09   +1.5794739e-11
  +3.3000000e+01   +3.6000000e+01   +1.3865236e-09   +1.8901830e-11
  +3.6000000e+01   +3.9000000e+01   +1.4994448e-09   +1.9958204e-11
  +3.9000000e+01   +4.2000000e+01   +1.6312645e-09   +2.0781704e-11
  +4.2000000e+01   +4.5000000e+01   +1.7784090e-09   +2.2043780e-11
  +4.5000000e+01   +4.8000000e+01   +1.8859252e-09   +2.3123854e-11
  +4.8000000e+01   +5.1000000e+01   +2.0107843e-09   +2.3829705e-11
  +5.1000000e+01   +5.4000000e+01   +2.1570721e-09   +2.4720383e-11
  +5.4000000e+01   +5.7000000e+01   +2.2833748e-09   +2.5497915e-11
  +5.7000000e+01   +6.0000000e+01   +2.4186054e-09   +2.6179120e-11
  +6.0000000e+01   +6.3000000e+01   +2.5611668e-09   +2.6729253e-11
  +6.3000000e+01   +6.6000000e+01   +2.7147385e-09   +2.7441382e-11
  +6.6000000e+01   +6.9000000e+01   +2.8243037e-09   +2.7875446e-11
  +6.9000000e+01   +7.2000000e+01   +2.9940354e-09   +2.8609651e-11
  +7.2000000e+01   +7.5000000e+01   +3.1344966e-09   +2.9361735e-11
  +7.5000000e+01   +7.8000000e+01   +3.3152626e-09   +3.0174622e-11
  +7.8000000e+01   +8.1000000e+01   +3.4520575e-09   +3.0923826e-11
  +8.1000000e+01   +8.4000000e+01   +3.6313002e-09   +3.1861418e-11
  +8.4000000e+01   +8.7000000e+01   +3.8026848e-09   +3.2644818e-11
  +8.7000000e+01   +9.0000000e+01   +3.9771857e-09   +3.3565553e-11
  +9.0000000e+01   +9.3000000e+01   +4.1794414e-09   +3.4554190e-11
  +9.3000000e+01   +9.6000000e+01   +4.3671835e-09   +3.5392337e-11
  +9.6000000e+01   +9.9000000e+01   +4.5632077e-09   +3.6301960e-11
  +9.9000000e+01   +1.0200000e+02   +4.8026954e-09   +3.7379040e-11
  +1.0200000e+02   +1.0500000e+02   +5.0492938e-09   +3.8538584e-11
  +1.0500000e+02   +1.0800000e+02   +5.2690369e-09   +3.9625128e-11
  +1.0800000e+02   +1.1100000e+02   +5.5562463e-09   +4.0878123e-11
  +1.1100000e+02   +1.1400000e+02   +5.8643737e-09   +4.2263749e-11
  +1.1400000e+02   +1.1700000e+02   +6.1892135e-09   +4.3685101e-11
  +1.1700000e+02   +1.2000000e+02   +6.5544249e-09   +4.5301033e-11
  +1.2000000e+02   +1.2300000e+02   +6.9744642e-09   +4.7088407e-11
  +1.2300000e+02   +1.2600000e+02   +7.4705820e-09   +4.9191023e-11
  +1.2600000e+02   +1.2900000e+02   +8.0195230e-09   +5.1570641e-11
  +1.2900000e+02   +1.3200000e+02   +8.7024580e-09   +5.4518186e-11
  +1.3200000e+02   +1.3500000e+02   +9.5395653e-09   +5.8157521e-11
  +1.3500000e+02   +1.3800000e+02   +1.0646941e-08   +6.2737148e-11
  +1.3800000e+02   +1.4100000e+02   +1.2171932e-08   +6.8841814e-11
  +1.4100000e+02   +1.4400000e+02   +1.4530543e-08   +7.7680335e-11
  +1.4400000e+02   +1.4700000e+02   +1.9067003e-08   +9.6627087e-11
  +1.4700000e+02   +1.5000000e+02   +4.6336418e-08   +1.8214887e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   -2.4760974e-10   +1.0993582e-10
  +6.0000000e+00   +9.0000000e+00   +2.8205004e-10   +1.2689746e-11
  +9.0000000e+00   +1.2000000e+01   +4.1364602e-10   +1.4301693e-11
  +1.2000000e+01   +1.5000000e+01   +5.9801736e-10   +1.5533946e-11
  +1.5000000e+01   +1.8000000e+01   +6.6537983e-10   +1.6951394e-11
  +1.8000000e+01   +2.1000000e+01   +8.0442674e-10   +1.8281493e-11
  +2.1000000e+01   +2.4000000e+01   +8.5754677e-10   +1.8716536e-11
  +2.4000000e+01   +2.7000000e+01   +9.6512876e-10   +1.9367605e-11
  +2.7000000e+01   +3.0000000e+01   +1.1414831e-09   +2.0303760e-11
  +3.0000000e+01   +3.3000000e+01   +1.2393257e-09   +2.0835838e-11
  +3.3000000e+01   +3.6000000e+01   +1.4216921e-09   +2.1605842e-11
  +3.6000000e+01   +3.9000000e+01   +1.5035954e-09   +2.3344650e-11
  +3.9000000e+01   +4.2000000e+01   +1.6404756e-09   +2.4734084e-11
  +4.2000000e+01   +4.5000000e+01   +1.7726677e-09   +2.5034764e-11
  +4.5000000e+01   +4.8000000e+01   +1.9052085e-09   +2.6324926e-11
  +4.8000000e+01   +5.1000000e+01   +2.0337820e-09   +2.7837321e-11
  +5.1000000e+01   +5.4000000e+01   +2.1273045e-09   +2.8765371e-11
  +5.4000000e+01   +5.7000000e+01   +2.2790419e-09   +3.0385720e-11
  +5.7000000e+01   +6.0000000e+01   +2.3686749e-09   +3.1029658e-11
  +6.0000000e+01   +6.3000000e+01   +2.5689742e-09   +3.2266444e-11
  +6.3000000e+01   +6.6000000e+01   +2.7573624e-09   +3.3239394e-11
  +6.6000000e+01   +6.9000000e+01   +2.7977882e-09   +3.4849507e-11
  +6.9000000e+01   +7.2000000e+01   +3.0820401e-09   +3.5870909e-11
  +7.2000000e+01   +7.5000000e+01   +3.0953174e-09   +3.7382051e-11
  +7.5000000e+01   +7.8000000e+01   +3.2859504e-09   +3.7878360e-11
  +7.8000000e+01   +8.1000000e+01   +3.4717347e-09   +3.8984100e-11
  +8.1000000e+01   +8.4000000e+01   +3.6665612e-09   +4.1068520e-11
  +8.4000000e+01   +8.7000000e+01   +3.8242662e-09   +4.1380167e-11
  +8.7000000e+01   +9.0000000e+01   +4.0315729e-09   +4.2080665e-11
  +9.0000000e+01   +9.3000000e+01   +4.1533488e-09   +4.3982872e-11
  +9.3000000e+01   +9.6000000e+01   +4.3565202e-09   +4.4294347e-11
  +9.6000000e+01   +9.9000000e+01   +4.5100731e-09   +4.5699635e-11
  +9.9000000e+01   +1.0200000e+02   +4.7812552e-09   +4.7420408e-11
  +1.0200000e+02   +1.0500000e+02   +5.0723578e-09   +4.7753553e-11
  +1.0500000e+02   +1.0800000e+02   +5.3227709e-09   +4.9903565e-11
  +1.0800000e+02   +1.1100000e+02   +5.5866510e-09   +5.1965642e-11
  +1.1100000e+02   +1.1400000e+02   +5.7913665e-09   +5.3125515e-11
  +1.1400000e+02   +1.1700000e+02   +6.1741267e-09   +5.3890593e-11
  +1.1700000e+02   +1.2000000e+02   +6.5717598e-09   +5.5140179e-11
  +1.2000000e+02   +1.2300000e+02   +6.9271817e-09   +5.7877358e-11
  +1.2300000e+02   +1.2600000e+02   +7.5109290e-09   +6.0909631e-11
  +1.2600000e+02   +1.2900000e+02   +8.0151907e-09   +6.1339485e-11
  +1.2900000e+02   +1.3200000e+02   +8.7772439e-09   +6.3622035e-11
  +1.3200000e+02   +1.3500000e+02   +9.6311285e-09   +6.7878753e-11
  +1.3500000e+02   +1.3800000e+02   +1.0694616e-08   +7.1552353e-11
  +1.3800000e+02   +1.4100000e+02   +1.2139408e-08   +7.6391344e-11
  +1.4100000e+02   +1.4400000e+02   +1.4348883e-08   +8.4060623e-11
  +1.4400000e+02   +1.4700000e+02   +1.9151526e-08   +9.7237779e-11
  +1.4700000e+02   +1.5000000e+02   +4.6463038e-08   +1.5362354e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +3.0000000e+00   +0.0000000e+00   +0.0000000e+00
  +3.0000000e+00   +6.0000000e+00   -3.5906878e+00   +1.4817110e+00
  +6.0000000e+00   +9.0000000e+00   +1.8867431e+00   +8.8284215e-02
  +9.0000000e+00   +1.2000000e+01   +1.9842838e+00   +7.0924519e-02
  +1.2000000e+01   +1.5000000e+01   +2.2393943e+00   +6.0941390e-02
  +1.5000000e+01   +1.8000000e+01   +2.0386162e+00   +5.5933130e-02
  +1.8000000e+01   +2.1000000e+01   +2.0793878e+00   +5.3449928e-02
  +2.1000000e+01   +2.4000000e+01   +1.9021452e+00   +5.0216299e-02
  +2.4000000e+01   +2.7000000e+01   +1.8987091e+00   +4.6465870e-02
  +2.7000000e+01   +3.0000000e+01   +2.0056420e+00   +4.4404625e-02
  +3.0000000e+01   +3.3000000e+01   +1.9635587e+00   +4.1167720e-02
  +3.3000000e+01   +3.6000000e+01   +2.0494354e+00   +4.1872536e-02
  +3.6000000e+01   +3.9000000e+01   +2.0051722e+00   +4.1001492e-02
  +3.9000000e+01   +4.2000000e+01   +2.0110938e+00   +3.9709253e-02
  +4.2000000e+01   +4.5000000e+01   +1.9934333e+00   +3.7459954e-02
  +4.5000000e+01   +4.8000000e+01   +2.0198381e+00   +3.7324584e-02
  +4.8000000e+01   +5.1000000e+01   +2.0230380e+00   +3.6648206e-02
  +5.1000000e+01   +5.4000000e+01   +1.9719856e+00   +3.4962647e-02
  +5.4000000e+01   +5.7000000e+01   +1.9958051e+00   +3.4709951e-02
  +5.7000000e+01   +6.0000000e+01   +1.9587707e+00   +3.3291203e-02
  +6.0000000e+01   +6.3000000e+01   +2.0059706e+00   +3.2760170e-02
  +6.3000000e+01   +6.6000000e+01   +2.0310439e+00   +3.1953225e-02
  +6.6000000e+01   +6.9000000e+01   +1.9810627e+00   +3.1483409e-02
  +6.9000000e+01   +7.2000000e+01   +2.0587853e+00   +3.0999159e-02
  +7.2000000e+01   +7.5000000e+01   +1.9747766e+00   +3.0181706e-02
  +7.5000000e+01   +7.8000000e+01   +1.9821799e+00   +2.9114329e-02
  +7.8000000e+01   +8.1000000e+01   +2.0113620e+00   +2.8891614e-02
  +8.1000000e+01   +8.4000000e+01   +2.0194300e+00   +2.8734287e-02
  +8.4000000e+01   +8.7000000e+01   +2.0111513e+00   +2.7776576e-02
  +8.7000000e+01   +9.0000000e+01   +2.0273126e+00   +2.7215813e-02
  +9.0000000e+01   +9.3000000e+01   +1.9878185e+00   +2.6703178e-02
  +9.3000000e+01   +9.6000000e+01   +1.9953161e+00   +2.5945836e-02
  +9.6000000e+01   +9.9000000e+01   +1.9772970e+00   +2.5474641e-02
  +9.9000000e+01   +1.0200000e+02   +1.9906127e+00   +2.5095593e-02
  +1.0200000e+02   +1.0500000e+02   +2.0093304e+00   +2.4356632e-02
  +1.0500000e+02   +1.0800000e+02   +2.0207918e+00   +2.4290610e-02
  +1.0800000e+02   +1.1100000e+02   +2.0111741e+00   +2.3852406e-02
  +1.1100000e+02   +1.1400000e+02   +1.9752232e+00   +2.3046361e-02
  +1.1400000e+02   +1.1700000e+02   +1.9949127e+00   +2.2394779e-02
  +1.1700000e+02   +1.2000000e+02   +2.0050267e+00   +2.1799151e-02
  +1.2000000e+02   +1.2300000e+02   +1.9866617e+00   +2.1339789e-02
  +1.2300000e+02   +1.2600000e+02   +2.0104586e+00   +2.1003928e-02
  +1.2600000e+02   +1.2900000e+02   +1.9989499e+00   +1.9988693e-02
  +1.2900000e+02   +1.3200000e+02   +2.0171953e+00   +1.9334429e-02
  +1.3200000e+02   +1.3500000e+02   +2.0189220e+00   +1.8821362e-02
  +1.3500000e+02   +1.3800000e+02   +2.0087248e+00   +1.7901820e-02
  +1.3800000e+02   +1.4100000e+02   +1.9948954e+00   +1.6879066e-02
  +1.4100000e+02   +1.4400000e+02   +1.9756318e+00   +1.5693874e-02
  +1.4400000e+02   +1.4700000e+02   +2.0088229e+00   +1.4434834e-02
  +1.4700000e+02   +1.5000000e+02   +1.9992531e+00   +1.0992980e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +5.8384216e-09   +3.2457084e-11
  -9.6000000e-01   -9.2000000e-01   +5.7755552e-09   +4.0283730e-11
  -9.2000000e-01   -8.8000000e-01   +5.6691438e-09   +3.9771710e-11
  -8.8000000e-01   -8.4000000e-01   +5.5619571e-09   +3.9178502e-11
  -8.4000000e-01   -8.0000000e-01   +5.4746938e-09   +3.9268996e-11
  -8.0000000e-01   -7.6000000e-01   +5.3864217e-09   +3.9304643e-11
  -7.6000000e-01   -7.2000000e-01   +5.3181709e-09   +3.9342842e-11
  -7.2000000e-01   -6.8000000e-01   +5.2282789e-09   +3.9411697e-11
  -6.8000000e-01   -6.4000000e-01   +5.1603182e-09   +3.9565461e-11
  -6.4000000e-01   -6.0000000e-01   +5.1038867e-09   +3.9930490e-11
  -6.0000000e-01   -5.6000000e-01   +5.0410018e-09   +4.0165202e-11
  -5.6000000e-01   -5.2000000e-01   +4.9817048e-09   +4.0462012e-11
  -5.2000000e-01   -4.8000000e-01   +4.9271180e-09   +4.0777548e-11
  -4.8000000e-01   -4.4000000e-01   +4.8931001e-09   +4.1675840e-11
  -4.4000000e-01   -4.0000000e-01   +4.8449348e-09   +4.2299577e-11
  -4.0000000e-01   -3.6000000e-01   +4.8151287e-09   +4.2666423e-11
  -3.6000000e-01   -3.2000000e-01   +4.7760467e-09   +4.4020811e-11
  -3.2000000e-01   -2.8000000e-01   +4.7415840e-09   +4.4623158e-11
  -2.8000000e-01   -2.4000000e-01   +4.7224518e-09   +4.6542006e-11
  -2.4000000e-01   -2.0000000e-01   +4.6993649e-09   +4.9127560e-11
  -2.0000000e-01   -1.6000000e-01   +4.6779133e-09   +5.4524981e-11
  -1.6000000e-01   -1.2000000e-01   +4.6721698e-09   +5.4439646e-11
  -1.2000000e-01   -8.0000000e-02   +4.6334400e-09   +5.8084912e-11
  -8.0000000e-02   -4.0000000e-02   +4.6533294e-09   +6.1202354e-11
  -4.0000000e-02   +0.0000000e+00   +4.6406918e-09   +6.1078341e-11
  +0.0000000e+00   +4.0000000e-02   +4.6634931e-09   +6.1109936e-11
  +4.0000000e-02   +8.0000000e-02   +4.6325486e-09   +5.8178037e-11
  +8.0000000e-02   +1.2000000e-01   +4.6541984e-09   +5.8327829e-11
  +1.2000000e-01   +1.6000000e-01   +4.6731383e-09   +5.8504034e-11
  +1.6000000e-01   +2.0000000e-01   +4.6652407e-09   +5.0791674e-11
  +2.0000000e-01   +2.4000000e-01   +4.6962996e-09   +4.9445970e-11
  +2.4000000e-01   +2.8000000e-01   +4.7191426e-09   +4.6688992e-11
  +2.8000000e-01   +3.2000000e-01   +4.7482010e-09   +4.4788975e-11
  +3.2000000e-01   +3.6000000e-01   +4.7717689e-09   +4.3493067e-11
  +3.6000000e-01   +4.0000000e-01   +4.7984785e-09   +4.3123935e-11
  +4.0000000e-01   +4.4000000e-01   +4.8540875e-09   +4.2119020e-11
  +4.4000000e-01   +4.8000000e-01   +4.8902742e-09   +4.1455036e-11
  +4.8000000e-01   +5.2000000e-01   +4.9368798e-09   +4.0954593e-11
  +5.2000000e-01   +5.6000000e-01   +4.9924163e-09   +4.0480709e-11
  +5.6000000e-01   +6.0000000e-01   +5.0432842e-09   +4.0072526e-11
  +6.0000000e-01   +6.4000000e-01   +5.0962718e-09   +3.9866132e-11
  +6.4000000e-01   +6.8000000e-01   +5.1614350e-09   +3.9704557e-11
  +6.8000000e-01   +7.2000000e-01   +5.2361813e-09   +3.9562405e-11
  +7.2000000e-01   +7.6000000e-01   +5.3112079e-09   +3.9404688e-11
  +7.6000000e-01   +8.0000000e-01   +5.3929427e-09   +3.9310100e-11
  +8.0000000e-01   +8.4000000e-01   +5.4648569e-09   +3.9189592e-11
  +8.4000000e-01   +8.8000000e-01   +5.5662362e-09   +3.9128587e-11
  +8.8000000e-01   +9.2000000e-01   +5.6660712e-09   +3.9439383e-11
  +9.2000000e-01   +9.6000000e-01   +5.7628894e-09   +4.0380539e-11
  +9.6000000e-01   +1.0000000e+00   +5.8478423e-09   +3.4075923e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +5.6490305e-09   +6.4990390e-11
  -9.6000000e-01   -9.2000000e-01   +5.7614533e-09   +3.3521833e-11
  -9.2000000e-01   -8.8000000e-01   +5.6984321e-09   +3.4457583e-11
  -8.8000000e-01   -8.4000000e-01   +5.5477447e-09   +3.5402312e-11
  -8.4000000e-01   -8.0000000e-01   +5.5317731e-09   +3.5681735e-11
  -8.0000000e-01   -7.6000000e-01   +5.3802559e-09   +3.5146416e-11
  -7.6000000e-01   -7.2000000e-01   +5.2870392e-09   +3.5241611e-11
  -7.2000000e-01   -6.8000000e-01   +5.2826921e-09   +3.5361128e-11
  -6.8000000e-01   -6.4000000e-01   +5.1001500e-09   +3.5501008e-11
  -6.4000000e-01   -6.0000000e-01   +5.1194858e-09   +3.4526540e-11
  -6.0000000e-01   -5.6000000e-01   +5.0154930e-09   +3.5107513e-11
  -5.6000000e-01   -5.2000000e-01   +5.0304881e-09   +3.4811702e-11
  -5.2000000e-01   -4.8000000e-01   +4.9589511e-09   +3.3895542e-11
  -4.8000000e-01   -4.4000000e-01   +4.9353303e-09   +3.4192323e-11
  -4.4000000e-01   -4.0000000e-01   +4.8767511e-09   +3.4534932e-11
  -4.0000000e-01   -3.6000000e-01   +4.8117910e-09   +3.3960915e-11
  -3.6000000e-01   -3.2000000e-01   +4.7486907e-09   +3.3309246e-11
  -3.2000000e-01   -2.8000000e-01   +4.6600223e-09   +3.4065743e-11
  -2.8000000e-01   -2.4000000e-01   +4.7482074e-09   +3.3968182e-11
  -2.4000000e-01   -2.0000000e-01   +4.7008265e-09   +3.3693266e-11
  -2.0000000e-01   -1.6000000e-01   +4.6312285e-09   +3.3827048e-11
  -1.6000000e-01   -1.2000000e-01   +4.6240684e-09   +3.3451961e-11
  -1.2000000e-01   -8.0000000e-02   +4.7440588e-09   +3.3266661e-11
  -8.0000000e-02   -4.0000000e-02   +4.6762999e-09   +3.3870994e-11
  -4.0000000e-02   +0.0000000e+00   +4.6339495e-09   +3.3876253e-11
  +0.0000000e+00   +4.0000000e-02   +4.6339495e-09   +3.3876253e-11
  +4.0000000e-02   +8.0000000e-02   +4.6762999e-09   +3.3870994e-11
  +8.0000000e-02   +1.2000000e-01   +4.7440588e-09   +3.3266661e-11
  +1.2000000e-01   +1.6000000e-01   +4.6240684e-09   +3.3451961e-11
  +1.6000000e-01   +2.0000000e-01   +4.6312285e-09   +3.3827048e-11
  +2.0000000e-01   +2.4000000e-01   +4.7008265e-09   +3.3693266e-11
  +2.4000000e-01   +2.8000000e-01   +4.7482074e-09   +3.3968182e-11
  +2.8000000e-01   +3.2000000e-01   +4.6600223e-09   +3.4065743e-11
  +3.2000000e-01   +3.6000000e-01   +4.7486907e-09   +3.3309246e-11
  +3.6000000e-01   +4.0000000e-01   +4.8117910e-09   +3.3960915e-11
  +4.0000000e-01   +4.4000000e-01   +4.8767511e-09   +3.4534932e-11
  +4.4000000e-01   +4.8000000e-01   +4.9353303e-09   +3.4192323e-11
  +4.8000000e-01   +5.2000000e-01   +4.9589511e-09   +3.3895542e-11
  +5.2000000e-01   +5.6000000e-01   +5.0304881e-09   +3.4811702e-11
  +5.6000000e-01   +6.0000000e-01   +5.0154930e-09   +3.5107513e-11
  +6.0000000e-01   +6.4000000e-01   +5.1194858e-09   +3.4526540e-11
  +6.4000000e-01   +6.8000000e-01   +5.1001500e-09   +3.5501008e-11
  +6.8000000e-01   +7.2000000e-01   +5.2826921e-09   +3.5361128e-11
  +7.2000000e-01   +7.6000000e-01   +5.2870392e-09   +3.5241611e-11
  +7.6000000e-01   +8.0000000e-01   +5.3802559e-09   +3.5146416e-11
  +8.0000000e-01   +8.4000000e-01   +5.5317731e-09   +3.5681735e-11
  +8.4000000e-01   +8.8000000e-01   +5.5477447e-09   +3.5402312e-11
  +8.8000000e-01   +9.2000000e-01   +5.6984321e-09   +3.4457583e-11
  +9.2000000e-01   +9.6000000e-01   +5.7614533e-09   +3.3521833e-11
  +9.6000000e-01   +1.0000000e+00   +5.6490305e-09   +6.4990390e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +1.9352285e+00   +2.4775624e-02
  -9.6000000e-01   -9.2000000e-01   +1.9950316e+00   +1.8122602e-02
  -9.2000000e-01   -8.8000000e-01   +2.0103260e+00   +1.8619703e-02
  -8.8000000e-01   -8.4000000e-01   +1.9949059e+00   +1.8961400e-02
  -8.4000000e-01   -8.0000000e-01   +2.0208800e+00   +1.9495300e-02
  -8.0000000e-01   -7.6000000e-01   +1.9977036e+00   +1.9564910e-02
  -7.6000000e-01   -7.2000000e-01   +1.9883766e+00   +1.9803326e-02
  -7.2000000e-01   -6.8000000e-01   +2.0208111e+00   +2.0372483e-02
  -6.8000000e-01   -6.4000000e-01   +1.9766646e+00   +2.0469002e-02
  -6.4000000e-01   -6.0000000e-01   +2.0061292e+00   +2.0721209e-02
  -6.0000000e-01   -5.6000000e-01   +1.9898676e+00   +2.1104013e-02
  -5.6000000e-01   -5.2000000e-01   +2.0195708e+00   +2.1549824e-02
  -5.2000000e-01   -4.8000000e-01   +2.0131335e+00   +2.1613110e-02
  -4.8000000e-01   -4.4000000e-01   +2.0174571e+00   +2.2151488e-02
  -4.4000000e-01   -4.0000000e-01   +2.0132125e+00   +2.2641053e-02
  -4.0000000e-01   -3.6000000e-01   +1.9986852e+00   +2.2644451e-02
  -3.6000000e-01   -3.2000000e-01   +1.9885435e+00   +2.3032340e-02
  -3.2000000e-01   -2.8000000e-01   +1.9656107e+00   +2.3425156e-02
  -2.8000000e-01   -2.4000000e-01   +2.0108564e+00   +2.4490276e-02
  -2.4000000e-01   -2.0000000e-01   +2.0006162e+00   +2.5347377e-02
  -2.0000000e-01   -1.6000000e-01   +1.9800639e+00   +2.7236710e-02
  -1.6000000e-01   -1.2000000e-01   +1.9795918e+00   +2.7155293e-02
  -1.2000000e-01   -8.0000000e-02   +2.0478666e+00   +2.9454796e-02
  -8.0000000e-02   -4.0000000e-02   +2.0099047e+00   +3.0179062e-02
  -4.0000000e-02   +0.0000000e+00   +1.9971827e+00   +3.0074876e-02
  +0.0000000e+00   +4.0000000e-02   +1.9874951e+00   +2.9832835e-02
  +4.0000000e-02   +8.0000000e-02   +2.0189008e+00   +2.9271084e-02
  +8.0000000e-02   +1.2000000e-01   +2.0387157e+00   +2.9280637e-02
  +1.2000000e-01   +1.6000000e-01   +1.9790456e+00   +2.8616791e-02
  +1.6000000e-01   +2.0000000e-01   +1.9856465e+00   +2.6058840e-02
  +2.0000000e-01   +2.4000000e-01   +2.0019748e+00   +2.5500431e-02
  +2.4000000e-01   +2.8000000e-01   +2.0122794e+00   +2.4561183e-02
  +2.8000000e-01   +3.2000000e-01   +1.9628742e+00   +2.3423197e-02
  +3.2000000e-01   +3.6000000e-01   +1.9903321e+00   +2.2892425e-02
  +3.6000000e-01   +4.0000000e-01   +2.0055948e+00   +2.2921427e-02
  +4.0000000e-01   +4.4000000e-01   +2.0093166e+00   +2.2504008e-02
  +4.4000000e-01   +4.8000000e-01   +2.0185460e+00   +2.2106994e-02
  +4.8000000e-01   +5.2000000e-01   +2.0089890e+00   +2.1596396e-02
  +5.2000000e-01   +5.6000000e-01   +2.0152337e+00   +2.1481835e-02
  +5.6000000e-01   +6.0000000e-01   +1.9889954e+00   +2.1064018e-02
  +6.0000000e-01   +6.4000000e-01   +2.0091590e+00   +2.0753201e-02
  +6.4000000e-01   +6.8000000e-01   +1.9762528e+00   +2.0501943e-02
  +6.8000000e-01   +7.2000000e-01   +2.0177740e+00   +2.0369112e-02
  +7.2000000e-01   +7.6000000e-01   +1.9909968e+00   +1.9859796e-02
  +7.6000000e-01   +8.0000000e-01   +1.9953434e+00   +1.9530186e-02
  +8.0000000e-01   +8.4000000e-01   +2.0245506e+00   +1.9526874e-02
  +8.4000000e-01   +8.8000000e-01   +1.9933873e+00   +1.8924687e-02
  +8.8000000e-01   +9.2000000e-01   +2.0114212e+00   +1.8546643e-02
  +9.2000000e-01   +9.6000000e-01   +1.9994233e+00   +1.8211523e-02
  +9.6000000e-01   +1.0000000e+00   +1.9320402e+00   +2.4962032e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +1.1211564e-09   +7.5970109e-12
  +2.0000000e+01   +3.0000000e+01   +1.7965212e-09   +2.2154309e-11
  +3.0000000e+01   +4.0000000e+01   +2.5505792e-09   +3.0546791e-11
  +4.0000000e+01   +5.0000000e+01   +3.2530175e-09   +4.4412057e-11
  +5.0000000e+01   +6.0000000e+01   +3.9520296e-09   +5.3631288e-11
  +6.0000000e+01   +7.0000000e+01   +4.6406500e-09   +7.0656409e-11
  +7.0000000e+01   +8.0000000e+01   +5.2252780e-09   +7.5903140e-11
  +8.0000000e+01   +9.0000000e+01   +5.8895580e-09   +8.5717382e-11
  +9.0000000e+01   +1.0000000e+02   +6.5173600e-09   +9.2731489e-11
  +1.0000000e+02   +1.1000000e+02   +7.0592750e-09   +9.8455482e-11
  +1.1000000e+02   +1.2000000e+02   +7.5612900e-09   +1.0496045e-10
  +1.2000000e+02   +1.3000000e+02   +8.1090190e-09   +1.0986916e-10
  +1.3000000e+02   +1.4000000e+02   +8.5715440e-09   +1.1375210e-10
  +1.4000000e+02   +1.5000000e+02   +9.0111870e-09   +1.1545730e-10
  +1.5000000e+02   +1.6000000e+02   +9.4162030e-09   +1.1698093e-10
  +1.6000000e+02   +1.7000000e+02   +9.7925090e-09   +1.1892250e-10
  +1.7000000e+02   +1.8000000e+02   +1.0121093e-08   +1.2034926e-10
  +1.8000000e+02   +1.9000000e+02   +1.0438561e-08   +1.2206427e-10
  +1.9000000e+02   +2.0000000e+02   +1.0688113e-08   +1.2357500e-10
  +2.0000000e+02   +2.1000000e+02   +1.0996050e-08   +1.2570342e-10
  +2.1000000e+02   +2.2000000e+02   +1.1204963e-08   +1.2750647e-10
  +2.2000000e+02   +2.3000000e+02   +1.1365768e-08   +1.2843199e-10
  +2.3000000e+02   +2.4000000e+02   +1.1622784e-08   +1.3016351e-10
  +2.4000000e+02   +2.5000000e+02   +1.1671651e-08   +1.3093224e-10
  +2.5000000e+02   +2.6000000e+02   +1.1792431e-08   +1.3165070e-10
  +2.6000000e+02   +2.7000000e+02   +1.1942484e-08   +1.3289729e-10
  +2.7000000e+02   +2.8000000e+02   +1.2007719e-08   +1.3324634e-10
  +2.8000000e+02   +2.9000000e+02   +1.2054171e-08   +1.3418702e-10
  +2.9000000e+02   +3.0000000e+02   +1.2135240e-08   +1.3468955e-10
  +3.0000000e+02   +3.1000000e+02   +1.2169776e-08   +1.3551894e-10
  +3.1000000e+02   +3.2000000e+02   +1.2231533e-08   +1.3587380e-10
  +3.2000000e+02   +3.3000000e+02   +1.2290368e-08   +1.3676255e-10
  +3.3000000e+02   +3.4000000e+02   +1.2287913e-08   +1.3714082e-10
  +3.4000000e+02   +3.5000000e+02   +1.2317748e-08   +1.3795527e-10
  +3.5000000e+02   +3.6000000e+02   +1.2366079e-08   +1.3851412e-10
  +3.6000000e+02   +3.7000000e+02   +1.2413812e-08   +1.3984278e-10
  +3.7000000e+02   +3.8000000e+02   +1.2465774e-08   +1.4072312e-10
  +3.8000000e+02   +3.9000000e+02   +1.2541484e-08   +1.4245152e-10
  +3.9000000e+02   +4.0000000e+02   +1.2675201e-08   +1.4380589e-10
  +4.0000000e+02   +4.1000000e+02   +1.2781527e-08   +1.4572382e-10
  +4.1000000e+02   +4.2000000e+02   +1.3019554e-08   +1.4838489e-10
  +4.2000000e+02   +4.3000000e+02   +1.3272630e-08   +1.5167566e-10
  +4.3000000e+02   +4.4000000e+02   +1.3654644e-08   +1.5625602e-10
  +4.4000000e+02   +4.5000000e+02   +1.4282140e-08   +1.6239879e-10
  +4.5000000e+02   +4.6000000e+02   +1.4947174e-08   +1.6900188e-10
  +4.6000000e+02   +4.7000000e+02   +1.6252568e-08   +1.7939560e-10
  +4.7000000e+02   +4.8000000e+02   +1.8275555e-08   +2.0226507e-10
  +4.8000000e+02   +4.9000000e+02   +2.2638720e-08   +2.4634427e-10
  +4.9000000e+02   +5.0000000e+02   +5.1298460e-08   +4.2448096e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +1.3047371e-09   +1.1802746e-10
  +2.0000000e+01   +3.0000000e+01   +2.2552992e-09   +4.5389829e-11
  +3.0000000e+01   +4.0000000e+01   +3.0982614e-09   +5.3228885e-11
  +4.0000000e+01   +5.0000000e+01   +3.9643503e-09   +6.1055771e-11
  +5.0000000e+01   +6.0000000e+01   +4.4429912e-09   +6.5643884e-11
  +6.0000000e+01   +7.0000000e+01   +4.8475754e-09   +6.9171067e-11
  +7.0000000e+01   +8.0000000e+01   +5.2872489e-09   +7.3293937e-11
  +8.0000000e+01   +9.0000000e+01   +5.9219726e-09   +7.7736047e-11
  +9.0000000e+01   +1.0000000e+02   +6.4716360e-09   +7.9662351e-11
  +1.0000000e+02   +1.1000000e+02   +7.0350833e-09   +8.3647777e-11
  +1.1000000e+02   +1.2000000e+02   +7.5601692e-09   +8.6735647e-11
  +1.2000000e+02   +1.3000000e+02   +8.1015445e-09   +9.3049631e-11
  +1.3000000e+02   +1.4000000e+02   +8.7107574e-09   +9.2782670e-11
  +1.4000000e+02   +1.5000000e+02   +8.8818493e-09   +9.7610363e-11
  +1.5000000e+02   +1.6000000e+02   +9.3858003e-09   +1.0040240e-10
  +1.6000000e+02   +1.7000000e+02   +9.6683799e-09   +1.0344383e-10
  +1.7000000e+02   +1.8000000e+02   +9.8818015e-09   +1.0514559e-10
  +1.8000000e+02   +1.9000000e+02   +1.0211989e-08   +1.0759304e-10
  +1.9000000e+02   +2.0000000e+02   +1.0963592e-08   +1.1051947e-10
  +2.0000000e+02   +2.1000000e+02   +1.1110146e-08   +1.1498360e-10
  +2.1000000e+02   +2.2000000e+02   +1.1164747e-08   +1.1306494e-10
  +2.2000000e+02   +2.3000000e+02   +1.1215275e-08   +1.1538601e-10
  +2.3000000e+02   +2.4000000e+02   +1.1440809e-08   +1.1666819e-10
  +2.4000000e+02   +2.5000000e+02   +1.1529351e-08   +1.1928877e-10
  +2.5000000e+02   +2.6000000e+02   +1.1979848e-08   +1.2083492e-10
  +2.6000000e+02   +2.7000000e+02   +1.2086612e-08   +1.2483867e-10
  +2.7000000e+02   +2.8000000e+02   +1.2078338e-08   +1.2582645e-10
  +2.8000000e+02   +2.9000000e+02   +1.2106031e-08   +1.2684648e-10
  +2.9000000e+02   +3.0000000e+02   +1.2252177e-08   +1.2824442e-10
  +3.0000000e+02   +3.1000000e+02   +1.2127962e-08   +1.3013453e-10
  +3.1000000e+02   +3.2000000e+02   +1.2178133e-08   +1.3521500e-10
  +3.2000000e+02   +3.3000000e+02   +1.2400746e-08   +1.3630889e-10
  +3.3000000e+02   +3.4000000e+02   +1.2175860e-08   +1.3731106e-10
  +3.4000000e+02   +3.5000000e+02   +1.2423630e-08   +1.3786612e-10
  +3.5000000e+02   +3.6000000e+02   +1.2439084e-08   +1.4154075e-10
  +3.6000000e+02   +3.7000000e+02   +1.2305417e-08   +1.4110849e-10
  +3.7000000e+02   +3.8000000e+02   +1.2507733e-08   +1.4657510e-10
  +3.8000000e+02   +3.9000000e+02   +1.2855717e-08   +1.4792197e-10
  +3.9000000e+02   +4.0000000e+02   +1.2773798e-08   +1.5246880e-10
  +4.0000000e+02   +4.1000000e+02   +1.3067636e-08   +1.5592542e-10
  +4.1000000e+02   +4.2000000e+02   +1.3013732e-08   +1.5831859e-10
  +4.2000000e+02   +4.3000000e+02   +1.3389127e-08   +1.6265572e-10
  +4.3000000e+02   +4.4000000e+02   +1.3690857e-08   +1.6832558e-10
  +4.4000000e+02   +4.5000000e+02   +1.4368794e-08   +1.7407352e-10
  +4.5000000e+02   +4.6000000e+02   +1.5118997e-08   +1.8555512e-10
  +4.6000000e+02   +4.7000000e+02   +1.6083851e-08   +1.9423378e-10
  +4.7000000e+02   +4.8000000e+02   +1.8513730e-08   +2.1071981e-10
  +4.8000000e+02   +4.9000000e+02   +2.2817150e-08   +2.3926181e-10
  +4.9000000e+02   +5.0000000e+02   +5.1284530e-08   +3.7054054e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 1000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +1.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +1.0000000e+01   +2.0000000e+01   +2.3221672e+00   +2.4710811e-01
  +2.0000000e+01   +3.0000000e+01   +2.5003860e+00   +5.9163929e-02
  +3.0000000e+01   +4.0000000e+01   +2.4278495e+00   +5.0998490e-02
  +4.0000000e+01   +5.0000000e+01   +2.4399835e+00   +5.0149555e-02
  +5.0000000e+01   +6.0000000e+01   +2.2526628e+00   +4.5118757e-02
  +6.0000000e+01   +7.0000000e+01   +2.0901725e+00   +4.3702131e-02
  +7.0000000e+01   +8.0000000e+01   +2.0245373e+00   +4.0677174e-02
  +8.0000000e+01   +9.0000000e+01   +2.0102097e+00   +3.9436017e-02
  +9.0000000e+01   +1.0000000e+02   +1.9860385e+00   +3.7396247e-02
  +1.0000000e+02   +1.1000000e+02   +1.9940959e+00   +3.6517955e-02
  +1.1000000e+02   +1.2000000e+02   +1.9992886e+00   +3.6008887e-02
  +1.2000000e+02   +1.3000000e+02   +1.9982494e+00   +3.5483495e-02
  +1.3000000e+02   +1.4000000e+02   +2.0316942e+00   +3.4579023e-02
  +1.4000000e+02   +1.5000000e+02   +1.9714203e+00   +3.3287303e-02
  +1.5000000e+02   +1.6000000e+02   +1.9936228e+00   +3.2683041e-02
  +1.6000000e+02   +1.7000000e+02   +1.9747499e+00   +3.1961998e-02
  +1.7000000e+02   +1.8000000e+02   +1.9528766e+00   +3.1157120e-02
  +1.8000000e+02   +1.9000000e+02   +1.9569668e+00   +3.0804022e-02
  +1.9000000e+02   +2.0000000e+02   +2.0515709e+00   +3.1470632e-02
  +2.0000000e+02   +2.1000000e+02   +2.0207265e+00   +3.1162768e-02
  +2.1000000e+02   +2.2000000e+02   +1.9930050e+00   +3.0364231e-02
  +2.2000000e+02   +2.3000000e+02   +1.9733722e+00   +3.0158231e-02
  +2.3000000e+02   +2.4000000e+02   +1.9687013e+00   +2.9820572e-02
  +2.4000000e+02   +2.5000000e+02   +1.9755767e+00   +3.0148966e-02
  +2.5000000e+02   +2.6000000e+02   +2.0316752e+00   +3.0567368e-02
  +2.6000000e+02   +2.7000000e+02   +2.0238672e+00   +3.0733105e-02
  +2.7000000e+02   +2.8000000e+02   +2.0116142e+00   +3.0617461e-02
  +2.8000000e+02   +2.9000000e+02   +2.0085666e+00   +3.0704112e-02
  +2.9000000e+02   +3.0000000e+02   +2.0192433e+00   +3.0808309e-02
  +3.0000000e+02   +3.1000000e+02   +1.9930483e+00   +3.0821302e-02
  +3.1000000e+02   +3.2000000e+02   +1.9912499e+00   +3.1276941e-02
  +3.2000000e+02   +3.3000000e+02   +2.0180104e+00   +3.1567809e-02
  +3.3000000e+02   +3.4000000e+02   +1.9817613e+00   +3.1443369e-02
  +3.4000000e+02   +3.5000000e+02   +2.0171830e+00   +3.1805458e-02
  +3.5000000e+02   +3.6000000e+02   +2.0118148e+00   +3.2122280e-02
  +3.6000000e+02   +3.7000000e+02   +1.9826231e+00   +3.1873907e-02
  +3.7000000e+02   +3.8000000e+02   +2.0067027e+00   +3.2650899e-02
  +3.8000000e+02   +3.9000000e+02   +2.0500362e+00   +3.3144988e-02
  +3.9000000e+02   +4.0000000e+02   +2.0155186e+00   +3.3192315e-02
  +4.0000000e+02   +4.1000000e+02   +2.0448133e+00   +3.3746047e-02
  +4.1000000e+02   +4.2000000e+02   +1.9990767e+00   +3.3324388e-02
  +4.2000000e+02   +4.3000000e+02   +2.0176596e+00   +3.3649492e-02
  +4.3000000e+02   +4.4000000e+02   +2.0053845e+00   +3.3686283e-02
  +4.4000000e+02   +4.5000000e+02   +2.0121956e+00   +3.3430168e-02
  +4.5000000e+02   +4.6000000e+02   +2.0228308e+00   +3.3746177e-02
  +4.6000000e+02   +4.7000000e+02   +1.9800816e+00   +3.2399533e-02
  +4.7000000e+02   +4.8000000e+02   +2.0271227e+00   +3.2204103e-02
  +4.8000000e+02   +4.9000000e+02   +2.0181218e+00   +3.0481495e-02
  +4.9000000e+02   +5.0000000e+02   +1.9986483e+00   +2.3484985e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +3.3132873e-08   +2.0074635e-10
  -9.6000000e-01   -9.2000000e-01   +2.7562635e-08   +1.9905697e-10
  -9.2000000e-01   -8.8000000e-01   +2.3293228e-08   +1.8399473e-10
  -8.8000000e-01   -8.4000000e-01   +1.9903351e-08   +1.7068964e-10
  -8.4000000e-01   -8.0000000e-01   +1.7350405e-08   +1.6049514e-10
  -8.0000000e-01   -7.6000000e-01   +1.5266215e-08   +1.5184994e-10
  -7.6000000e-01   -7.2000000e-01   +1.3518433e-08   +1.4405925e-10
  -7.2000000e-01   -6.8000000e-01   +1.2163644e-08   +1.3783938e-10
  -6.8000000e-01   -6.4000000e-01   +1.0955373e-08   +1.3243005e-10
  -6.4000000e-01   -6.0000000e-01   +9.9835170e-09   +1.2756824e-10
  -6.0000000e-01   -5.6000000e-01   +9.1640790e-09   +1.2298584e-10
  -5.6000000e-01   -5.2000000e-01   +8.4410190e-09   +1.2104032e-10
  -5.2000000e-01   -4.8000000e-01   +7.8468110e-09   +1.1860077e-10
  -4.8000000e-01   -4.4000000e-01   +7.2893110e-09   +1.1519138e-10
  -4.4000000e-01   -4.0000000e-01   +6.8950760e-09   +1.1491114e-10
  -4.0000000e-01   -3.6000000e-01   +6.4978500e-09   +1.1277740e-10
  -3.6000000e-01   -3.2000000e-01   +6.2115270e-09   +1.1332672e-10
  -3.2000000e-01   -2.8000000e-01   +5.9369660e-09   +1.1501399e-10
  -2.8000000e-01   -2.4000000e-01   +5.6209320e-09   +1.2158643e-10
  -2.4000000e-01   -2.0000000e-01   +5.5252950e-09   +1.2014116e-10
  -2.0000000e-01   -1.6000000e-01   +5.3769600e-09   +1.3095004e-10
  -1.6000000e-01   -1.2000000e-01   +5.1715440e-09   +1.3612372e-10
  -1.2000000e-01   -8.0000000e-02   +5.1069710e-09   +1.3518745e-10
  -8.0000000e-02   -4.0000000e-02   +5.0971800e-09   +1.3425152e-10
  -4.0000000e-02   +0.0000000e+00   +5.0024140e-09   +1.3736603e-10
  +0.0000000e+00   +4.0000000e-02   +5.0660190e-09   +1.3844383e-10
  +4.0000000e-02   +8.0000000e-02   +5.0776410e-09   +1.3830088e-10
  +8.0000000e-02   +1.2000000e-01   +5.1498490e-09   +1.3978069e-10
  +1.2000000e-01   +1.6000000e-01   +5.2107580e-09   +1.2630318e-10
  +1.6000000e-01   +2.0000000e-01   +5.3439270e-09   +1.2792012e-10
  +2.0000000e-01   +2.4000000e-01   +5.4589760e-09   +1.3036437e-10
  +2.4000000e-01   +2.8000000e-01   +5.7287310e-09   +1.1688820e-10
  +2.8000000e-01   +3.2000000e-01   +5.8948340e-09   +1.1698564e-10
  +3.2000000e-01   +3.6000000e-01   +6.1443480e-09   +1.1388984e-10
  +3.6000000e-01   +4.0000000e-01   +6.5135040e-09   +1.1335395e-10
  +4.0000000e-01   +4.4000000e-01   +6.8845330e-09   +1.1379872e-10
  +4.4000000e-01   +4.8000000e-01   +7.3365610e-09   +1.1702417e-10
  +4.8000000e-01   +5.2000000e-01   +7.8165490e-09   +1.1711025e-10
  +5.2000000e-01   +5.6000000e-01   +8.4787560e-09   +1.2024026e-10
  +5.6000000e-01   +6.0000000e-01   +9.1340560e-09   +1.2359185e-10
  +6.0000000e-01   +6.4000000e-01   +9.9837460e-09   +1.2760403e-10
  +6.4000000e-01   +6.8000000e-01   +1.0988292e-08   +1.3192501e-10
  +6.8000000e-01   +7.2000000e-01   +1.2123827e-08   +1.3731189e-10
  +7.2000000e-01   +7.6000000e-01   +1.3530984e-08   +1.4393023e-10
  +7.6000000e-01   +8.0000000e-01   +1.5245666e-08   +1.5168406e-10
  +8.0000000e-01   +8.4000000e-01   +1.7347344e-08   +1.6096928e-10
  +8.4000000e-01   +8.8000000e-01   +1.9963384e-08   +1.7198270e-10
  +8.8000000e-01   +9.2000000e-01   +2.3269415e-08   +1.8289709e-10
  +9.2000000e-01   +9.6000000e-01   +2.7571159e-08   +2.0008864e-10
  +9.6000000e-01   +1.0000000e+00   +3.3114413e-08   +1.9609293e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +3.4521220e-08   +1.4634215e-10
  -9.6000000e-01   -9.2000000e-01   +2.7304736e-08   +1.2499702e-10
  -9.2000000e-01   -8.8000000e-01   +2.3242765e-08   +1.1881009e-10
  -8.8000000e-01   -8.4000000e-01   +2.0019840e-08   +1.1239397e-10
  -8.4000000e-01   -8.0000000e-01   +1.7454335e-08   +1.0821567e-10
  -8.0000000e-01   -7.6000000e-01   +1.5211296e-08   +1.0595529e-10
  -7.6000000e-01   -7.2000000e-01   +1.3539596e-08   +1.0292581e-10
  -7.2000000e-01   -6.8000000e-01   +1.2161668e-08   +9.9296722e-11
  -6.8000000e-01   -6.4000000e-01   +1.1097371e-08   +9.7097875e-11
  -6.4000000e-01   -6.0000000e-01   +1.0089554e-08   +9.5075645e-11
  -6.0000000e-01   -5.6000000e-01   +9.2862789e-09   +9.3551764e-11
  -5.6000000e-01   -5.2000000e-01   +8.4285989e-09   +9.0648067e-11
  -5.2000000e-01   -4.8000000e-01   +7.8763097e-09   +9.0819451e-11
  -4.8000000e-01   -4.4000000e-01   +7.3924550e-09   +8.7946953e-11
  -4.4000000e-01   -4.0000000e-01   +6.9649782e-09   +8.8139127e-11
  -4.0000000e-01   -3.6000000e-01   +6.5370727e-09   +8.7223893e-11
  -3.6000000e-01   -3.2000000e-01   +6.2229268e-09   +8.6939224e-11
  -3.2000000e-01   -2.8000000e-01   +5.8878246e-09   +8.3120571e-11
  -2.8000000e-01   -2.4000000e-01   +5.7963309e-09   +8.4095148e-11
  -2.4000000e-01   -2.0000000e-01   +5.4659215e-09   +8.3632764e-11
  -2.0000000e-01   -1.6000000e-01   +5.2916877e-09   +8.1522892e-11
  -1.6000000e-01   -1.2000000e-01   +5.2385191e-09   +8.2793720e-11
  -1.2000000e-01   -8.0000000e-02   +5.1467751e-09   +8.1097745e-11
  -8.0000000e-02   -4.0000000e-02   +5.0465025e-09   +8.2320628e-11
  -4.0000000e-02   +0.0000000e+00   +5.0692629e-09   +8.3725658e-11
  +0.0000000e+00   +4.0000000e-02   +5.0692629e-09   +8.3725658e-11
  +4.0000000e-02   +8.0000000e-02   +5.0465025e-09   +8.2320628e-11
  +8.0000000e-02   +1.2000000e-01   +5.1467751e-09   +8.1097745e-11
  +1.2000000e-01   +1.6000000e-01   +5.2385191e-09   +8.2793720e-11
  +1.6000000e-01   +2.0000000e-01   +5.2916877e-09   +8.1522892e-11
  +2.0000000e-01   +2.4000000e-01   +5.4659215e-09   +8.3632764e-11
  +2.4000000e-01   +2.8000000e-01   +5.7963309e-09   +8.4095148e-11
  +2.8000000e-01   +3.2000000e-01   +5.8878246e-09   +8.3120571e-11
  +3.2000000e-01   +3.6000000e-01   +6.2229268e-09   +8.6939224e-11
  +3.6000000e-01   +4.0000000e-01   +6.5370727e-09   +8.7223893e-11
  +4.0000000e-01   +4.4000000e-01   +6.9649782e-09   +8.8139127e-11
  +4.4000000e-01   +4.8000000e-01   +7.3924550e-09   +8.7946953e-11
  +4.8000000e-01   +5.2000000e-01   +7.8763097e-09   +9.0819451e-11
  +5.2000000e-01   +5.6000000e-01   +8.4285989e-09   +9.0648067e-11
  +5.6000000e-01   +6.0000000e-01   +9.2862789e-09   +9.3551764e-11
  +6.0000000e-01   +6.4000000e-01   +1.0089554e-08   +9.5075645e-11
  +6.4000000e-01   +6.8000000e-01   +1.1097371e-08   +9.7097875e-11
  +6.8000000e-01   +7.2000000e-01   +1.2161668e-08   +9.9296722e-11
  +7.2000000e-01   +7.6000000e-01   +1.3539596e-08   +1.0292581e-10
  +7.6000000e-01   +8.0000000e-01   +1.5211296e-08   +1.0595529e-10
  +8.0000000e-01   +8.4000000e-01   +1.7454335e-08   +1.0821567e-10
  +8.4000000e-01   +8.8000000e-01   +2.0019840e-08   +1.1239397e-10
  +8.8000000e-01   +9.2000000e-01   +2.3242765e-08   +1.1881009e-10
  +9.2000000e-01   +9.6000000e-01   +2.7304736e-08   +1.2499702e-10
  +9.6000000e-01   +1.0000000e+00   +3.4521220e-08   +1.4634215e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 1000 NLO AL/NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +2.0804941e+00   +1.5382593e-02
  -9.6000000e-01   -9.2000000e-01   +1.9812321e+00   +1.6959892e-02
  -9.2000000e-01   -8.8000000e-01   +1.9946704e+00   +1.8772122e-02
  -8.8000000e-01   -8.4000000e-01   +2.0125144e+00   +2.0655806e-02
  -8.4000000e-01   -8.0000000e-01   +2.0118268e+00   +2.2417268e-02
  -8.0000000e-01   -7.6000000e-01   +1.9930798e+00   +2.4229680e-02
  -7.6000000e-01   -7.2000000e-01   +2.0031122e+00   +2.6236824e-02
  -7.2000000e-01   -6.8000000e-01   +1.9987203e+00   +2.7926275e-02
  -6.8000000e-01   -6.4000000e-01   +2.0260046e+00   +3.0256811e-02
  -6.4000000e-01   -6.0000000e-01   +2.0216153e+00   +3.2121570e-02
  -6.0000000e-01   -5.6000000e-01   +2.0265544e+00   +3.4010255e-02
  -5.6000000e-01   -5.2000000e-01   +1.9970606e+00   +3.5794220e-02
  -5.2000000e-01   -4.8000000e-01   +2.0069554e+00   +3.8156148e-02
  -4.8000000e-01   -4.4000000e-01   +2.0276204e+00   +4.0119543e-02
  -4.4000000e-01   -4.0000000e-01   +2.0204021e+00   +4.2290801e-02
  -4.0000000e-01   -3.6000000e-01   +2.0119284e+00   +4.4061890e-02
  -3.6000000e-01   -3.2000000e-01   +2.0045705e+00   +4.6108667e-02
  -3.2000000e-01   -2.8000000e-01   +1.9834644e+00   +4.7510897e-02
  -2.8000000e-01   -2.4000000e-01   +2.0619609e+00   +5.3706289e-02
  -2.4000000e-01   -2.0000000e-01   +1.9789301e+00   +5.2649365e-02
  -2.0000000e-01   -1.6000000e-01   +1.9684357e+00   +5.6683933e-02
  -1.6000000e-01   -1.2000000e-01   +2.0260281e+00   +6.2223114e-02
  -1.2000000e-01   -8.0000000e-02   +2.0156875e+00   +6.2097799e-02
  -8.0000000e-02   -4.0000000e-02   +1.9801925e+00   +6.1358617e-02
  -4.0000000e-02   +0.0000000e+00   +2.0266501e+00   +6.4949483e-02
  +0.0000000e+00   +4.0000000e-02   +2.0039591e+00   +6.4202449e-02
  +4.0000000e-02   +8.0000000e-02   +1.9878524e+00   +6.3116071e-02
  +8.0000000e-02   +1.2000000e-01   +1.9988685e+00   +6.2736430e-02
  +1.2000000e-01   +1.6000000e-01   +2.0108497e+00   +5.8197508e-02
  +1.6000000e-01   +2.0000000e-01   +1.9804739e+00   +5.6376859e-02
  +2.0000000e-01   +2.4000000e-01   +2.0024692e+00   +5.6795321e-02
  +2.4000000e-01   +2.8000000e-01   +2.0236472e+00   +5.0639732e-02
  +2.8000000e-01   +3.2000000e-01   +1.9977855e+00   +4.8678486e-02
  +3.2000000e-01   +3.6000000e-01   +2.0268449e+00   +4.7222513e-02
  +3.6000000e-01   +4.0000000e-01   +2.0069853e+00   +4.4011465e-02
  +4.0000000e-01   +4.4000000e-01   +2.0234073e+00   +4.2140855e-02
  +4.4000000e-01   +4.8000000e-01   +2.0146973e+00   +4.0100430e-02
  +4.8000000e-01   +5.2000000e-01   +2.0147216e+00   +3.8095628e-02
  +5.2000000e-01   +5.6000000e-01   +1.9884944e+00   +3.5420653e-02
  +5.6000000e-01   +6.0000000e-01   +2.0333086e+00   +3.4314011e-02
  +6.0000000e-01   +6.4000000e-01   +2.0213615e+00   +3.2104616e-02
  +6.4000000e-01   +6.8000000e-01   +2.0199680e+00   +3.0012759e-02
  +6.8000000e-01   +7.2000000e-01   +2.0053525e+00   +2.8005869e-02
  +7.2000000e-01   +7.6000000e-01   +2.0013615e+00   +2.6168076e-02
  +7.6000000e-01   +8.0000000e-01   +1.9956675e+00   +2.4255426e-02
  +8.0000000e-01   +8.4000000e-01   +2.0122365e+00   +2.2477925e-02
  +8.4000000e-01   +8.8000000e-01   +2.0066085e+00   +2.0664276e-02
  +8.8000000e-01   +9.2000000e-01   +1.9968816e+00   +1.8732079e-02
  +9.2000000e-01   +9.6000000e-01   +1.9808822e+00   +1.7016042e-02
  +9.6000000e-01   +1.0000000e+00   +2.0816214e+00   +1.5150175e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +2.9460102e-09   +9.5320429e-12
  +4.0000000e+01   +6.0000000e+01   +2.1185298e-09   +1.1364933e-11
  +6.0000000e+01   +8.0000000e+01   +2.3718562e-09   +2.0680722e-11
  +8.0000000e+01   +1.0000000e+02   +2.9853432e-09   +2.6643896e-11
  +1.0000000e+02   +1.2000000e+02   +3.5098422e-09   +4.3033207e-11
  +1.2000000e+02   +1.4000000e+02   +3.9500526e-09   +4.6892490e-11
  +1.4000000e+02   +1.6000000e+02   +4.3041110e-09   +4.8604955e-11
  +1.6000000e+02   +1.8000000e+02   +4.6115660e-09   +5.6799323e-11
  +1.8000000e+02   +2.0000000e+02   +4.8196450e-09   +5.8881849e-11
  +2.0000000e+02   +2.2000000e+02   +4.9846600e-09   +5.8416303e-11
  +2.2000000e+02   +2.4000000e+02   +5.0715710e-09   +5.9263888e-11
  +2.4000000e+02   +2.6000000e+02   +5.0814490e-09   +5.8621355e-11
  +2.6000000e+02   +2.8000000e+02   +5.0850160e-09   +5.7794847e-11
  +2.8000000e+02   +3.0000000e+02   +5.0384970e-09   +5.9338201e-11
  +3.0000000e+02   +3.2000000e+02   +4.9422670e-09   +5.7611903e-11
  +3.2000000e+02   +3.4000000e+02   +4.8183500e-09   +5.8048528e-11
  +3.4000000e+02   +3.6000000e+02   +4.6887740e-09   +5.7803834e-11
  +3.6000000e+02   +3.8000000e+02   +4.5314680e-09   +5.6140163e-11
  +3.8000000e+02   +4.0000000e+02   +4.3974270e-09   +5.6912824e-11
  +4.0000000e+02   +4.2000000e+02   +4.1988890e-09   +5.5083430e-11
  +4.2000000e+02   +4.4000000e+02   +4.0303210e-09   +5.4311707e-11
  +4.4000000e+02   +4.6000000e+02   +3.8417120e-09   +5.4329986e-11
  +4.6000000e+02   +4.8000000e+02   +3.6784580e-09   +5.2055030e-11
  +4.8000000e+02   +5.0000000e+02   +3.5006200e-09   +5.2567846e-11
  +5.0000000e+02   +5.2000000e+02   +3.3231510e-09   +5.1349130e-11
  +5.2000000e+02   +5.4000000e+02   +3.1512970e-09   +4.9581458e-11
  +5.4000000e+02   +5.6000000e+02   +2.9880870e-09   +5.0271801e-11
  +5.6000000e+02   +5.8000000e+02   +2.8288840e-09   +4.8493403e-11
  +5.8000000e+02   +6.0000000e+02   +2.6660170e-09   +4.7389429e-11
  +6.0000000e+02   +6.2000000e+02   +2.5202830e-09   +4.7785091e-11
  +6.2000000e+02   +6.4000000e+02   +2.3609240e-09   +4.6160055e-11
  +6.4000000e+02   +6.6000000e+02   +2.2266820e-09   +4.5189058e-11
  +6.6000000e+02   +6.8000000e+02   +2.0936180e-09   +4.5897446e-11
  +6.8000000e+02   +7.0000000e+02   +1.9681600e-09   +4.4444389e-11
  +7.0000000e+02   +7.2000000e+02   +1.8401530e-09   +4.3472671e-11
  +7.2000000e+02   +7.4000000e+02   +1.7118000e-09   +4.4526246e-11
  +7.4000000e+02   +7.6000000e+02   +1.5896250e-09   +4.3205185e-11
  +7.6000000e+02   +7.8000000e+02   +1.4972490e-09   +4.2411676e-11
  +7.8000000e+02   +8.0000000e+02   +1.3783350e-09   +4.3188361e-11
  +8.0000000e+02   +8.2000000e+02   +1.2678780e-09   +4.2878078e-11
  +8.2000000e+02   +8.4000000e+02   +1.1571180e-09   +4.1811122e-11
  +8.4000000e+02   +8.6000000e+02   +1.0737060e-09   +4.3317552e-11
  +8.6000000e+02   +8.8000000e+02   +9.6197900e-10   +4.3678125e-11
  +8.8000000e+02   +9.0000000e+02   +8.5788500e-10   +4.3213751e-11
  +9.0000000e+02   +9.2000000e+02   +7.7778000e-10   +4.7467349e-11
  +9.2000000e+02   +9.4000000e+02   +6.6889400e-10   +5.0824738e-11
  +9.4000000e+02   +9.6000000e+02   +5.3001800e-10   +5.3055295e-11
  +9.6000000e+02   +9.8000000e+02   +4.3109300e-10   +6.3994380e-11
  +9.8000000e+02   +1.0000000e+03   +3.0824300e-10   +1.0004401e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +9.9953519e-10   +9.1769717e-11
  +4.0000000e+01   +6.0000000e+01   +1.9460736e-09   +3.9693054e-11
  +6.0000000e+01   +8.0000000e+01   +2.6819723e-09   +4.4950003e-11
  +8.0000000e+01   +1.0000000e+02   +3.2679099e-09   +5.0523760e-11
  +1.0000000e+02   +1.2000000e+02   +3.6364344e-09   +5.4559806e-11
  +1.2000000e+02   +1.4000000e+02   +4.0739440e-09   +5.6768502e-11
  +1.4000000e+02   +1.6000000e+02   +4.3985982e-09   +6.0229905e-11
  +1.6000000e+02   +1.8000000e+02   +4.5909998e-09   +6.0886590e-11
  +1.8000000e+02   +2.0000000e+02   +4.8910009e-09   +6.4342709e-11
  +2.0000000e+02   +2.2000000e+02   +5.0463066e-09   +6.6717945e-11
  +2.2000000e+02   +2.4000000e+02   +5.0442221e-09   +6.8756350e-11
  +2.4000000e+02   +2.6000000e+02   +5.1334660e-09   +6.9009341e-11
  +2.6000000e+02   +2.8000000e+02   +5.1183058e-09   +7.0276297e-11
  +2.8000000e+02   +3.0000000e+02   +4.9515383e-09   +7.0660573e-11
  +3.0000000e+02   +3.2000000e+02   +4.9515103e-09   +7.3054237e-11
  +3.2000000e+02   +3.4000000e+02   +4.8696255e-09   +7.1808329e-11
  +3.4000000e+02   +3.6000000e+02   +4.6695243e-09   +7.2091114e-11
  +3.6000000e+02   +3.8000000e+02   +4.7250493e-09   +7.3476790e-11
  +3.8000000e+02   +4.0000000e+02   +4.3426675e-09   +7.4158707e-11
  +4.0000000e+02   +4.2000000e+02   +4.2897882e-09   +7.2954262e-11
  +4.2000000e+02   +4.4000000e+02   +4.0414343e-09   +7.4008248e-11
  +4.4000000e+02   +4.6000000e+02   +3.8097840e-09   +7.3615267e-11
  +4.6000000e+02   +4.8000000e+02   +3.6342644e-09   +7.5489855e-11
  +4.8000000e+02   +5.0000000e+02   +3.5780589e-09   +7.4448290e-11
  +5.0000000e+02   +5.2000000e+02   +3.4205860e-09   +7.7774448e-11
  +5.2000000e+02   +5.4000000e+02   +3.1024764e-09   +7.6427351e-11
  +5.4000000e+02   +5.6000000e+02   +3.0571855e-09   +7.6023599e-11
  +5.6000000e+02   +5.8000000e+02   +2.7532360e-09   +8.0515893e-11
  +5.8000000e+02   +6.0000000e+02   +2.6818085e-09   +7.6044244e-11
  +6.0000000e+02   +6.2000000e+02   +2.6642341e-09   +7.7034591e-11
  +6.2000000e+02   +6.4000000e+02   +2.3874521e-09   +7.9601431e-11
  +6.4000000e+02   +6.6000000e+02   +2.1930617e-09   +7.4924029e-11
  +6.6000000e+02   +6.8000000e+02   +2.0177437e-09   +7.6866963e-11
  +6.8000000e+02   +7.0000000e+02   +1.9580591e-09   +7.7922611e-11
  +7.0000000e+02   +7.2000000e+02   +1.8081704e-09   +7.7413761e-11
  +7.2000000e+02   +7.4000000e+02   +1.8000357e-09   +7.8796826e-11
  +7.4000000e+02   +7.6000000e+02   +1.5901901e-09   +8.2183263e-11
  +7.6000000e+02   +7.8000000e+02   +1.5184582e-09   +8.1458533e-11
  +7.8000000e+02   +8.0000000e+02   +1.4041444e-09   +8.0710290e-11
  +8.0000000e+02   +8.2000000e+02   +1.2670139e-09   +8.2848279e-11
  +8.2000000e+02   +8.4000000e+02   +1.0969751e-09   +8.6687768e-11
  +8.4000000e+02   +8.6000000e+02   +1.1344381e-09   +8.6903431e-11
  +8.6000000e+02   +8.8000000e+02   +9.3538531e-10   +8.7898879e-11
  +8.8000000e+02   +9.0000000e+02   +8.9314286e-10   +9.3833453e-11
  +9.0000000e+02   +9.2000000e+02   +9.0738884e-10   +9.7450389e-11
  +9.2000000e+02   +9.4000000e+02   +5.9744865e-10   +1.0006294e-10
  +9.4000000e+02   +9.6000000e+02   +7.6756831e-10   +1.0943218e-10
  +9.6000000e+02   +9.8000000e+02   +4.4996499e-10   +1.2104185e-10
  +9.8000000e+02   +1.0000000e+03   +4.1834470e-10   +1.8795552e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "pT 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +2.0000000e+01   +0.0000000e+00   +0.0000000e+00
  +2.0000000e+01   +4.0000000e+01   +6.6695379e-01   +6.7810534e-02
  +4.0000000e+01   +6.0000000e+01   +1.8738862e+00   +3.9907418e-02
  +6.0000000e+01   +8.0000000e+01   +2.2610781e+00   +4.2703536e-02
  +8.0000000e+01   +1.0000000e+02   +2.1902466e+00   +3.9097506e-02
  +1.0000000e+02   +1.2000000e+02   +2.0722337e+00   +4.0174710e-02
  +1.2000000e+02   +1.4000000e+02   +2.0630345e+00   +3.7781071e-02
  +1.4000000e+02   +1.6000000e+02   +2.0440715e+00   +3.6258689e-02
  +1.6000000e+02   +1.8000000e+02   +1.9908206e+00   +3.6035339e-02
  +1.8000000e+02   +2.0000000e+02   +2.0297887e+00   +3.6446127e-02
  +2.0000000e+02   +2.2000000e+02   +2.0250765e+00   +3.5785909e-02
  +2.2000000e+02   +2.4000000e+02   +1.9893068e+00   +3.5725840e-02
  +2.4000000e+02   +2.6000000e+02   +2.0205568e+00   +3.5796207e-02
  +2.6000000e+02   +2.8000000e+02   +2.0132164e+00   +3.5893670e-02
  +2.8000000e+02   +3.0000000e+02   +1.9655000e+00   +3.6366829e-02
  +3.0000000e+02   +3.2000000e+02   +2.0037349e+00   +3.7675771e-02
  +3.2000000e+02   +3.4000000e+02   +2.0209187e+00   +3.8486856e-02
  +3.4000000e+02   +3.6000000e+02   +1.9916940e+00   +3.9355056e-02
  +3.6000000e+02   +3.8000000e+02   +2.0852962e+00   +4.1464755e-02
  +3.8000000e+02   +4.0000000e+02   +1.9762655e+00   +4.2364082e-02
  +4.0000000e+02   +4.2000000e+02   +2.0441262e+00   +4.3919892e-02
  +4.2000000e+02   +4.4000000e+02   +2.0052369e+00   +4.5585833e-02
  +4.4000000e+02   +4.6000000e+02   +1.9840967e+00   +4.7536831e-02
  +4.6000000e+02   +4.8000000e+02   +1.9759626e+00   +4.9698977e-02
  +4.8000000e+02   +5.0000000e+02   +2.0457106e+00   +5.2552719e-02
  +5.0000000e+02   +5.2000000e+02   +2.0584242e+00   +5.6572263e-02
  +5.2000000e+02   +5.4000000e+02   +1.9703582e+00   +5.7685777e-02
  +5.4000000e+02   +5.6000000e+02   +2.0466305e+00   +6.1456071e-02
  +5.6000000e+02   +5.8000000e+02   +1.9463958e+00   +6.6025335e-02
  +5.8000000e+02   +6.0000000e+02   +2.0116591e+00   +6.7335353e-02
  +6.0000000e+02   +6.2000000e+02   +2.1137867e+00   +7.3083914e-02
  +6.2000000e+02   +6.4000000e+02   +2.0210575e+00   +7.8244262e-02
  +6.4000000e+02   +6.6000000e+02   +1.9687280e+00   +7.8296313e-02
  +6.6000000e+02   +6.8000000e+02   +1.9270020e+00   +8.4726444e-02
  +6.8000000e+02   +7.0000000e+02   +1.9929321e+00   +9.1208792e-02
  +7.0000000e+02   +7.2000000e+02   +1.9649694e+00   +9.6192024e-02
  +7.2000000e+02   +7.4000000e+02   +2.1020935e+00   +1.0706236e-01
  +7.4000000e+02   +7.6000000e+02   +1.9994262e+00   +1.1717639e-01
  +7.6000000e+02   +7.8000000e+02   +2.0297163e+00   +1.2316318e-01
  +7.8000000e+02   +8.0000000e+02   +2.0418110e+00   +1.3390510e-01
  +8.0000000e+02   +8.2000000e+02   +2.0000197e+00   +1.4721043e-01
  +8.2000000e+02   +8.4000000e+02   +1.8942017e+00   +1.6532062e-01
  +8.4000000e+02   +8.6000000e+02   +2.1128410e+00   +1.8297314e-01
  +8.6000000e+02   +8.8000000e+02   +1.9456050e+00   +2.0314545e-01
  +8.8000000e+02   +9.0000000e+02   +2.0787802e+00   +2.4375194e-01
  +9.0000000e+02   +9.2000000e+02   +2.3284310e+00   +2.8801818e-01
  +9.2000000e+02   +9.4000000e+02   +1.7876656e+00   +3.2943328e-01
  +9.4000000e+02   +9.6000000e+02   +2.9135556e+00   +5.1322119e-01
  +9.6000000e+02   +9.8000000e+02   +2.1641214e+00   +6.9055950e-01
  +9.8000000e+02   +1.0000000e+03   +2.7766574e+00   +1.7558276e+00
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.6000000e-01   +2.5920650e-08   +1.1956619e-10
  -9.6000000e-01   -9.2000000e-01   +1.3331863e-08   +9.6508743e-11
  -9.2000000e-01   -8.8000000e-01   +8.3008740e-09   +7.8557138e-11
  -8.8000000e-01   -8.4000000e-01   +5.6396920e-09   +6.6206255e-11
  -8.4000000e-01   -8.0000000e-01   +4.0383770e-09   +5.8379243e-11
  -8.0000000e-01   -7.6000000e-01   +3.0031760e-09   +5.2270535e-11
  -7.6000000e-01   -7.2000000e-01   +2.2912160e-09   +4.7606940e-11
  -7.2000000e-01   -6.8000000e-01   +1.7766860e-09   +4.3251422e-11
  -6.8000000e-01   -6.4000000e-01   +1.4148660e-09   +4.0859403e-11
  -6.4000000e-01   -6.0000000e-01   +1.1144530e-09   +3.7956498e-11
  -6.0000000e-01   -5.6000000e-01   +8.7478300e-10   +3.6277228e-11
  -5.6000000e-01   -5.2000000e-01   +7.2832200e-10   +3.3491435e-11
  -5.2000000e-01   -4.8000000e-01   +5.6536300e-10   +3.3670685e-11
  -4.8000000e-01   -4.4000000e-01   +4.4881000e-10   +3.1210834e-11
  -4.4000000e-01   -4.0000000e-01   +3.6573040e-10   +3.0738419e-11
  -4.0000000e-01   -3.6000000e-01   +2.6442520e-10   +3.2463336e-11
  -3.6000000e-01   -3.2000000e-01   +2.4041460e-10   +3.1854399e-11
  -3.2000000e-01   -2.8000000e-01   +1.5886920e-10   +3.0583078e-11
  -2.8000000e-01   -2.4000000e-01   +1.1849970e-10   +2.9357238e-11
  -2.4000000e-01   -2.0000000e-01   +7.9946600e-11   +3.2559263e-11
  -2.0000000e-01   -1.6000000e-01   +8.0087900e-11   +3.2829414e-11
  -1.6000000e-01   -1.2000000e-01   +3.0723800e-11   +3.1891085e-11
  -1.2000000e-01   -8.0000000e-02   +3.5178800e-11   +3.1553895e-11
  -8.0000000e-02   -4.0000000e-02   -8.9373000e-12   +3.1675042e-11
  -4.0000000e-02   +0.0000000e+00   +3.4449800e-11   +3.1840221e-11
  +0.0000000e+00   +4.0000000e-02   +5.3074000e-12   +3.1462376e-11
  +4.0000000e-02   +8.0000000e-02   +1.9660900e-11   +3.1422226e-11
  +8.0000000e-02   +1.2000000e-01   +3.8650100e-11   +3.1808546e-11
  +1.2000000e-01   +1.6000000e-01   +4.2978800e-11   +3.0926124e-11
  +1.6000000e-01   +2.0000000e-01   +3.8696000e-11   +3.1774505e-11
  +2.0000000e-01   +2.4000000e-01   +1.0111820e-10   +3.2691033e-11
  +2.4000000e-01   +2.8000000e-01   +1.2297900e-10   +3.2415951e-11
  +2.8000000e-01   +3.2000000e-01   +1.5821290e-10   +2.9329153e-11
  +3.2000000e-01   +3.6000000e-01   +2.3277920e-10   +3.0896457e-11
  +3.6000000e-01   +4.0000000e-01   +2.5686310e-10   +3.1804660e-11
  +4.0000000e-01   +4.4000000e-01   +3.6699500e-10   +3.2604243e-11
  +4.4000000e-01   +4.8000000e-01   +4.6101500e-10   +3.0986018e-11
  +4.8000000e-01   +5.2000000e-01   +5.6391200e-10   +3.2997405e-11
  +5.2000000e-01   +5.6000000e-01   +7.1983700e-10   +3.4350666e-11
  +5.6000000e-01   +6.0000000e-01   +8.8892800e-10   +3.5733708e-11
  +6.0000000e-01   +6.4000000e-01   +1.1107540e-09   +3.8339829e-11
  +6.4000000e-01   +6.8000000e-01   +1.4074230e-09   +4.0250160e-11
  +6.8000000e-01   +7.2000000e-01   +1.7821890e-09   +4.3716199e-11
  +7.2000000e-01   +7.6000000e-01   +2.2841870e-09   +4.7800022e-11
  +7.6000000e-01   +8.0000000e-01   +3.0018780e-09   +5.1727736e-11
  +8.0000000e-01   +8.4000000e-01   +4.0291230e-09   +5.8256867e-11
  +8.4000000e-01   +8.8000000e-01   +5.6511490e-09   +6.6726139e-11
  +8.8000000e-01   +9.2000000e-01   +8.3024520e-09   +7.8217058e-11
  +9.2000000e-01   +9.6000000e-01   +1.3330696e-08   +9.6589938e-11
  +9.6000000e-01   +1.0000000e+00   +2.5918991e-08   +1.1776824e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.6000000e-01   +2.5458801e-08   +1.1606393e-10
  -9.6000000e-01   -9.2000000e-01   +1.3351297e-08   +8.7760208e-11
  -9.2000000e-01   -8.8000000e-01   +8.3266988e-09   +7.6972900e-11
  -8.8000000e-01   -8.4000000e-01   +5.6969938e-09   +7.2039647e-11
  -8.4000000e-01   -8.0000000e-01   +4.0362440e-09   +6.7292377e-11
  -8.0000000e-01   -7.6000000e-01   +3.0973731e-09   +6.2933466e-11
  -7.6000000e-01   -7.2000000e-01   +2.2173225e-09   +5.7316732e-11
  -7.2000000e-01   -6.8000000e-01   +1.8060003e-09   +5.5062738e-11
  -6.8000000e-01   -6.4000000e-01   +1.3797757e-09   +5.4768877e-11
  -6.4000000e-01   -6.0000000e-01   +1.1430684e-09   +5.0838508e-11
  -6.0000000e-01   -5.6000000e-01   +9.0855403e-10   +5.0641759e-11
  -5.6000000e-01   -5.2000000e-01   +6.8903212e-10   +4.8711950e-11
  -5.2000000e-01   -4.8000000e-01   +5.6443833e-10   +4.7429951e-11
  -4.8000000e-01   -4.4000000e-01   +4.5415954e-10   +4.7157394e-11
  -4.4000000e-01   -4.0000000e-01   +4.5469217e-10   +4.6844666e-11
  -4.0000000e-01   -3.6000000e-01   +2.4655427e-10   +4.4699796e-11
  -3.6000000e-01   -3.2000000e-01   +2.0103777e-10   +4.3814592e-11
  -3.2000000e-01   -2.8000000e-01   +2.6407334e-10   +4.3851445e-11
  -2.8000000e-01   -2.4000000e-01   +1.1324390e-10   +4.2780205e-11
  -2.4000000e-01   -2.0000000e-01   +1.2652620e-10   +4.1643844e-11
  -2.0000000e-01   -1.6000000e-01   +6.8638174e-11   +4.2379069e-11
  -1.6000000e-01   -1.2000000e-01   +8.4789994e-11   +4.1580118e-11
  -1.2000000e-01   -8.0000000e-02   +6.6369083e-11   +4.0866719e-11
  -8.0000000e-02   -4.0000000e-02   -2.5127600e-13   +4.1284464e-11
  -4.0000000e-02   +0.0000000e+00   +1.6562870e-11   +4.0822370e-11
  +0.0000000e+00   +4.0000000e-02   +1.6562870e-11   +4.0822370e-11
  +4.0000000e-02   +8.0000000e-02   -2.5127600e-13   +4.1284464e-11
  +8.0000000e-02   +1.2000000e-01   +6.6369083e-11   +4.0866719e-11
  +1.2000000e-01   +1.6000000e-01   +8.4789994e-11   +4.1580118e-11
  +1.6000000e-01   +2.0000000e-01   +6.8638174e-11   +4.2379069e-11
  +2.0000000e-01   +2.4000000e-01   +1.2652620e-10   +4.1643844e-11
  +2.4000000e-01   +2.8000000e-01   +1.1324390e-10   +4.2780205e-11
  +2.8000000e-01   +3.2000000e-01   +2.6407334e-10   +4.3851445e-11
  +3.2000000e-01   +3.6000000e-01   +2.0103777e-10   +4.3814592e-11
  +3.6000000e-01   +4.0000000e-01   +2.4655427e-10   +4.4699796e-11
  +4.0000000e-01   +4.4000000e-01   +4.5469217e-10   +4.6844666e-11
  +4.4000000e-01   +4.8000000e-01   +4.5415954e-10   +4.7157394e-11
  +4.8000000e-01   +5.2000000e-01   +5.6443833e-10   +4.7429951e-11
  +5.2000000e-01   +5.6000000e-01   +6.8903212e-10   +4.8711950e-11
  +5.6000000e-01   +6.0000000e-01   +9.0855403e-10   +5.0641759e-11
  +6.0000000e-01   +6.4000000e-01   +1.1430684e-09   +5.0838508e-11
  +6.4000000e-01   +6.8000000e-01   +1.3797757e-09   +5.4768877e-11
  +6.8000000e-01   +7.2000000e-01   +1.8060003e-09   +5.5062738e-11
  +7.2000000e-01   +7.6000000e-01   +2.2173225e-09   +5.7316732e-11
  +7.6000000e-01   +8.0000000e-01   +3.0973731e-09   +6.2933466e-11
  +8.0000000e-01   +8.4000000e-01   +4.0362440e-09   +6.7292377e-11
  +8.4000000e-01   +8.8000000e-01   +5.6969938e-09   +7.2039647e-11
  +8.8000000e-01   +9.2000000e-01   +8.3266988e-09   +7.6972900e-11
  +9.2000000e-01   +9.6000000e-01   +1.3351297e-08   +8.7760208e-11
  +9.6000000e-01   +1.0000000e+00   +2.5458801e-08   +1.1606393e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 50 "cosTheta 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.6000000e-01   +1.9729455e+00   +1.3333431e-02
  -9.6000000e-01   -9.2000000e-01   +2.0039716e+00   +1.9855668e-02
  -9.2000000e-01   -8.8000000e-01   +2.0037459e+00   +2.6773629e-02
  -8.8000000e-01   -8.4000000e-01   +2.0184156e+00   +3.5067262e-02
  -8.4000000e-01   -8.0000000e-01   +1.9982575e+00   +4.4376896e-02
  -8.0000000e-01   -7.6000000e-01   +2.0566743e+00   +5.5330839e-02
  -7.6000000e-01   -7.2000000e-01   +1.9347163e+00   +6.4576520e-02
  -7.2000000e-01   -6.8000000e-01   +2.0342561e+00   +7.9856788e-02
  -6.8000000e-01   -6.4000000e-01   +1.9467342e+00   +9.6367221e-02
  -6.4000000e-01   -6.0000000e-01   +2.0522108e+00   +1.1519151e-01
  -6.0000000e-01   -5.6000000e-01   +2.0859754e+00   +1.4581259e-01
  -5.6000000e-01   -5.2000000e-01   +1.8970025e+00   +1.6002942e-01
  -5.2000000e-01   -4.8000000e-01   +1.9962227e+00   +2.0570508e-01
  -4.8000000e-01   -4.4000000e-01   +2.0197239e+00   +2.5336835e-01
  -4.4000000e-01   -4.0000000e-01   +2.4953377e+00   +3.3345709e-01
  -4.0000000e-01   -3.6000000e-01   +1.8498379e+00   +4.1715730e-01
  -3.6000000e-01   -3.2000000e-01   +1.6906352e+00   +4.3874706e-01
  -3.2000000e-01   -2.8000000e-01   +3.3786381e+00   +8.9757616e-01
  -2.8000000e-01   -2.4000000e-01   +1.9467319e+00   +8.9046163e-01
  -2.4000000e-01   -2.0000000e-01   +3.4366126e+00   +2.3847928e+00
  -2.0000000e-01   -1.6000000e-01   +1.3557015e+00   +1.4313014e+00
  -1.6000000e-01   -1.2000000e-01   +5.3804100e+00   +6.2089623e+00
  -1.2000000e-01   -8.0000000e-02   +4.2583517e+00   +6.8060691e+00
  -8.0000000e-02   -4.0000000e-02   -1.1109223e+01   +1.0779059e+02
  -4.0000000e-02   +0.0000000e+00   +6.2533253e+00   +3.1697334e+01
  +0.0000000e+00   +4.0000000e-02   -3.0827704e+00   +4.1175307e+00
  +4.0000000e-02   +8.0000000e-02   -3.2701300e-02   +7.3105050e+00
  +8.0000000e-02   +1.2000000e-01   +4.4762094e+00   +3.8939024e+01
  +1.2000000e-01   +1.6000000e-01   -4.0332028e+00   +2.0936737e+01
  +1.6000000e-01   +2.0000000e-01   +2.7241470e+00   +4.4186322e+00
  +2.0000000e-01   +2.4000000e-01   +2.5049771e+00   +1.1976947e+00
  +2.4000000e-01   +2.8000000e-01   +1.9205524e+00   +9.2899519e-01
  +2.8000000e-01   +3.2000000e-01   +3.3452068e+00   +8.3588307e-01
  +3.2000000e-01   +3.6000000e-01   +1.7607905e+00   +4.6234352e-01
  +3.6000000e-01   +4.0000000e-01   +1.9036919e+00   +4.2115843e-01
  +4.0000000e-01   +4.4000000e-01   +2.4807019e+00   +3.3846732e-01
  +4.4000000e-01   +4.8000000e-01   +1.9662681e+00   +2.4436582e-01
  +4.8000000e-01   +5.2000000e-01   +2.0038541e+00   +2.0597255e-01
  +5.2000000e-01   +5.6000000e-01   +1.9206247e+00   +1.6439535e-01
  +5.6000000e-01   +6.0000000e-01   +2.0493269e+00   +1.4125666e-01
  +6.0000000e-01   +6.4000000e-01   +2.0638723e+00   +1.1689273e-01
  +6.4000000e-01   +6.8000000e-01   +1.9570067e+00   +9.6571772e-02
  +6.8000000e-01   +7.2000000e-01   +2.0271534e+00   +7.9804572e-02
  +7.2000000e-01   +7.6000000e-01   +1.9398263e+00   +6.4783799e-02
  +7.6000000e-01   +8.0000000e-01   +2.0575875e+00   +5.5123769e-02
  +8.0000000e-01   +8.4000000e-01   +2.0021746e+00   +4.4462376e-02
  +8.4000000e-01   +8.8000000e-01   +2.0133449e+00   +3.5025684e-02
  +8.8000000e-01   +9.2000000e-01   +2.0029037e+00   +2.6671003e-02
  +9.2000000e-01   +9.6000000e-01   +2.0040479e+00   +1.9862295e-02
  +9.6000000e-01   +1.0000000e+00   +1.9729364e+00   +1.3247271e-02
<\histogram>



==> anc/comparison_LbL_vs_aL_rebin4.HwU <==
##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +6.0000000e+00   +2.8242750e-10   +1.8274129e-12
  +6.0000000e+00   +1.2000000e+01   +1.1311540e-09   +7.7032006e-12
  +1.2000000e+01   +1.8000000e+01   +1.8796739e-09   +1.6252342e-11
  +1.8000000e+01   +2.4000000e+01   +2.6486908e-09   +2.2776818e-11
  +2.4000000e+01   +3.0000000e+01   +3.3925206e-09   +2.8565552e-11
  +3.0000000e+01   +3.6000000e+01   +4.1998501e-09   +3.1836168e-11
  +3.6000000e+01   +4.2000000e+01   +4.9390930e-09   +3.6562115e-11
  +4.2000000e+01   +4.8000000e+01   +5.7630880e-09   +3.9874242e-11
  +4.8000000e+01   +5.4000000e+01   +6.5520860e-09   +4.2299731e-11
  +5.4000000e+01   +6.0000000e+01   +7.3947180e-09   +4.4440066e-11
  +6.0000000e+01   +6.6000000e+01   +8.2141370e-09   +4.6572947e-11
  +6.6000000e+01   +7.2000000e+01   +9.1342990e-09   +4.9155085e-11
  +7.2000000e+01   +7.8000000e+01   +1.0029498e-08   +5.1755483e-11
  +7.8000000e+01   +8.4000000e+01   +1.1028263e-08   +5.4473345e-11
  +8.4000000e+01   +9.0000000e+01   +1.2060725e-08   +5.7291738e-11
  +9.0000000e+01   +9.6000000e+01   +1.3148851e-08   +6.0079786e-11
  +9.6000000e+01   +1.0200000e+02   +1.4404539e-08   +6.3287579e-11
  +1.0200000e+02   +1.0800000e+02   +1.5793783e-08   +6.6857110e-11
  +1.0800000e+02   +1.1400000e+02   +1.7401920e-08   +7.0869371e-11
  +1.1400000e+02   +1.2000000e+02   +1.9331056e-08   +7.5589078e-11
  +1.2000000e+02   +1.2600000e+02   +2.1806238e-08   +8.1592477e-11
  +1.2600000e+02   +1.3200000e+02   +2.5072390e-08   +8.9367990e-11
  +1.3200000e+02   +1.3800000e+02   +3.0145037e-08   +1.0143196e-10
  +1.3800000e+02   +1.4400000e+02   +3.9626968e-08   +1.2261984e-10
  +1.4400000e+02   +1.5000000e+02   +9.6302190e-08   +2.4303598e-10
<\histogram>
##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +6.0000000e+00   -5.2543682e-10   +3.4419454e-11
  +6.0000000e+00   +1.2000000e+01   +1.7711975e-09   +8.1969532e-12
  +1.2000000e+01   +1.8000000e+01   +3.1329980e-09   +1.0453878e-11
  +1.8000000e+01   +2.4000000e+01   +3.2888633e-09   +1.1920117e-11
  +2.4000000e+01   +3.0000000e+01   +3.5757984e-09   +1.3269408e-11
  +3.0000000e+01   +3.6000000e+01   +4.2176239e-09   +1.4660359e-11
  +3.6000000e+01   +4.2000000e+01   +4.9659133e-09   +1.6053455e-11
  +4.2000000e+01   +4.8000000e+01   +5.7593312e-09   +1.7367664e-11
  +4.8000000e+01   +5.4000000e+01   +6.5390177e-09   +1.9474395e-11
  +5.4000000e+01   +6.0000000e+01   +7.4092480e-09   +2.0722082e-11
  +6.0000000e+01   +6.6000000e+01   +8.2061841e-09   +2.1723291e-11
  +6.6000000e+01   +7.2000000e+01   +9.1056595e-09   +2.3041905e-11
  +7.2000000e+01   +7.8000000e+01   +1.0054099e-08   +2.4508009e-11
  +7.8000000e+01   +8.4000000e+01   +1.1028058e-08   +2.5807652e-11
  +8.4000000e+01   +9.0000000e+01   +1.2012614e-08   +2.6653962e-11
  +9.0000000e+01   +9.6000000e+01   +1.3184933e-08   +2.7841555e-11
  +9.6000000e+01   +1.0200000e+02   +1.4385651e-08   +2.9397031e-11
  +1.0200000e+02   +1.0800000e+02   +1.5835237e-08   +3.0440307e-11
  +1.0800000e+02   +1.1400000e+02   +1.7483061e-08   +3.1695010e-11
  +1.1400000e+02   +1.2000000e+02   +1.9323034e-08   +3.3632646e-11
  +1.2000000e+02   +1.2600000e+02   +2.1780543e-08   +3.5869494e-11
  +1.2600000e+02   +1.3200000e+02   +2.5108788e-08   +3.8003221e-11
  +1.3200000e+02   +1.3800000e+02   +3.0149651e-08   +4.1774636e-11
  +1.3800000e+02   +1.4400000e+02   +3.9565005e-08   +4.7436222e-11
  +1.4400000e+02   +1.5000000e+02   +9.6350238e-08   +7.3183869e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +6.0000000e+00   -4.6028044e+00   +2.9320856e-01
  +6.0000000e+00   +1.2000000e+01   +6.1028635e+00   +5.1042792e-02
  +1.2000000e+01   +1.8000000e+01   +6.6961544e+00   +6.2112623e-02
  +1.8000000e+01   +2.4000000e+01   +5.0033609e+00   +4.5802456e-02
  +2.4000000e+01   +3.0000000e+01   +4.2198198e+00   +3.8924712e-02
  +3.0000000e+01   +3.6000000e+01   +4.0173623e+00   +3.3529736e-02
  +3.6000000e+01   +4.2000000e+01   +4.0213626e+00   +3.2514995e-02
  +4.2000000e+01   +4.8000000e+01   +3.9974366e+00   +3.0194285e-02
  +4.8000000e+01   +5.4000000e+01   +3.9926188e+00   +2.8411315e-02
  +5.4000000e+01   +6.0000000e+01   +4.0087049e+00   +2.6597811e-02
  +6.0000000e+01   +6.6000000e+01   +3.9954033e+00   +2.5007586e-02
  +6.6000000e+01   +7.2000000e+01   +3.9870612e+00   +2.3715808e-02
  +7.2000000e+01   +7.8000000e+01   +4.0098379e+00   +2.2888026e-02
  +7.8000000e+01   +8.4000000e+01   +4.0000254e+00   +2.1869550e-02
  +8.4000000e+01   +9.0000000e+01   +3.9847007e+00   +2.0903319e-02
  +9.0000000e+01   +9.6000000e+01   +4.0117917e+00   +2.0202586e-02
  +9.6000000e+01   +1.0200000e+02   +3.9944509e+00   +1.9359968e-02
  +1.0200000e+02   +1.0800000e+02   +4.0103491e+00   +1.8650583e-02
  +1.0800000e+02   +1.1400000e+02   +4.0187712e+00   +1.7920941e-02
  +1.1400000e+02   +1.2000000e+02   +3.9983791e+00   +1.7119234e-02
  +1.2000000e+02   +1.2600000e+02   +3.9950527e+00   +1.6336345e-02
  +1.2600000e+02   +1.3200000e+02   +4.0054076e+00   +1.5515835e-02
  +1.3200000e+02   +1.3800000e+02   +3.9996957e+00   +1.4561771e-02
  +1.3800000e+02   +1.4400000e+02   +3.9941600e+00   +1.3280061e-02
  +1.4400000e+02   +1.5000000e+02   +4.0024590e+00   +1.0944287e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +1.8299882e-08   +6.6866059e-11
  -9.2000000e-01   -8.4000000e-01   +1.7532231e-08   +6.8264148e-11
  -8.4000000e-01   -7.6000000e-01   +1.6801535e-08   +6.7824420e-11
  -7.6000000e-01   -6.8000000e-01   +1.6141842e-08   +6.7407409e-11
  -6.8000000e-01   -6.0000000e-01   +1.5592641e-08   +6.7624491e-11
  -6.0000000e-01   -5.2000000e-01   +1.5111004e-08   +6.8191965e-11
  -5.2000000e-01   -4.4000000e-01   +1.4709939e-08   +6.9307458e-11
  -4.4000000e-01   -3.6000000e-01   +1.4392765e-08   +7.1398214e-11
  -3.6000000e-01   -2.8000000e-01   +1.4107693e-08   +7.3754404e-11
  -2.8000000e-01   -2.0000000e-01   +1.3911793e-08   +7.8678439e-11
  -2.0000000e-01   -1.2000000e-01   +1.3738449e-08   +9.1095385e-11
  -1.2000000e-01   -4.0000000e-02   +1.3700636e-08   +9.8931302e-11
  -4.0000000e-02   +4.0000000e-02   +1.3611641e-08   +1.0277042e-10
  +4.0000000e-02   +1.2000000e-01   +1.3666780e-08   +9.8487614e-11
  +1.2000000e-01   +2.0000000e-01   +1.3774850e-08   +9.0421238e-11
  +2.0000000e-01   +2.8000000e-01   +1.3898048e-08   +7.9704803e-11
  +2.8000000e-01   +3.6000000e-01   +1.4107241e-08   +7.3950456e-11
  +3.6000000e-01   +4.4000000e-01   +1.4386650e-08   +7.1114368e-11
  +4.4000000e-01   +5.2000000e-01   +1.4714630e-08   +6.9339283e-11
  +5.2000000e-01   +6.0000000e-01   +1.5120715e-08   +6.8140232e-11
  +6.0000000e-01   +6.8000000e-01   +1.5591082e-08   +6.7630401e-11
  +6.8000000e-01   +7.6000000e-01   +1.6143858e-08   +6.7548832e-11
  +7.6000000e-01   +8.4000000e-01   +1.6794054e-08   +6.7684197e-11
  +8.4000000e-01   +9.2000000e-01   +1.7525486e-08   +6.8243314e-11
  +9.2000000e-01   +1.0000000e+00   +1.8307763e-08   +6.6914357e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +1.9287059e-08   +2.8191074e-11
  -9.2000000e-01   -8.4000000e-01   +1.7517913e-08   +2.2715094e-11
  -8.4000000e-01   -7.6000000e-01   +1.6777558e-08   +2.2293155e-11
  -7.6000000e-01   -6.8000000e-01   +1.6189596e-08   +2.1830038e-11
  -6.8000000e-01   -6.0000000e-01   +1.5605388e-08   +2.1294411e-11
  -6.0000000e-01   -5.2000000e-01   +1.5102236e-08   +2.1057854e-11
  -5.2000000e-01   -4.4000000e-01   +1.4714678e-08   +2.0640261e-11
  -4.4000000e-01   -3.6000000e-01   +1.4395794e-08   +2.0302631e-11
  -3.6000000e-01   -2.8000000e-01   +1.4089426e-08   +1.9997394e-11
  -2.8000000e-01   -2.0000000e-01   +1.3928307e-08   +1.9769279e-11
  -2.0000000e-01   -1.2000000e-01   +1.3740425e-08   +1.9558047e-11
  -1.2000000e-01   -4.0000000e-02   +1.3670741e-08   +1.9407934e-11
  -4.0000000e-02   +4.0000000e-02   +1.3670767e-08   +1.9438284e-11
  +4.0000000e-02   +1.2000000e-01   +1.3670741e-08   +1.9407934e-11
  +1.2000000e-01   +2.0000000e-01   +1.3740425e-08   +1.9558047e-11
  +2.0000000e-01   +2.8000000e-01   +1.3928308e-08   +1.9769279e-11
  +2.8000000e-01   +3.6000000e-01   +1.4089426e-08   +1.9997394e-11
  +3.6000000e-01   +4.4000000e-01   +1.4395794e-08   +2.0302631e-11
  +4.4000000e-01   +5.2000000e-01   +1.4714678e-08   +2.0640261e-11
  +5.2000000e-01   +6.0000000e-01   +1.5102236e-08   +2.1057854e-11
  +6.0000000e-01   +6.8000000e-01   +1.5605388e-08   +2.1294411e-11
  +6.8000000e-01   +7.6000000e-01   +1.6189596e-08   +2.1830038e-11
  +7.6000000e-01   +8.4000000e-01   +1.6777558e-08   +2.2293155e-11
  +8.4000000e-01   +9.2000000e-01   +1.7517913e-08   +2.2715094e-11
  +9.2000000e-01   +1.0000000e+00   +1.9287059e-08   +2.8191074e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +4.2136427e+00   +1.6454144e-02
  -9.2000000e-01   -8.4000000e-01   +3.9968286e+00   +1.6405645e-02
  -8.4000000e-01   -7.6000000e-01   +3.9943185e+00   +1.6977542e-02
  -7.6000000e-01   -6.8000000e-01   +4.0118840e+00   +1.7607911e-02
  -6.8000000e-01   -6.0000000e-01   +4.0032127e+00   +1.8203545e-02
  -6.0000000e-01   -5.2000000e-01   +3.9977742e+00   +1.8887037e-02
  -5.2000000e-01   -4.4000000e-01   +4.0012716e+00   +1.9673276e-02
  -4.4000000e-01   -3.6000000e-01   +4.0008430e+00   +2.0636840e-02
  -3.6000000e-01   -2.8000000e-01   +3.9948226e+00   +2.1643478e-02
  -2.8000000e-01   -2.0000000e-01   +4.0047848e+00   +2.3358221e-02
  -2.0000000e-01   -1.2000000e-01   +4.0005878e+00   +2.7126836e-02
  -1.2000000e-01   -4.0000000e-02   +3.9913537e+00   +2.9375439e-02
  -4.0000000e-02   +4.0000000e-02   +4.0174126e+00   +3.0865783e-02
  +4.0000000e-02   +1.2000000e-01   +4.0012863e+00   +2.9391005e-02
  +1.2000000e-01   +2.0000000e-01   +3.9900583e+00   +2.6811404e-02
  +2.0000000e-01   +2.8000000e-01   +4.0087841e+00   +2.3700662e-02
  +2.8000000e-01   +3.6000000e-01   +3.9949326e+00   +2.1697774e-02
  +3.6000000e-01   +4.4000000e-01   +4.0025250e+00   +2.0576513e-02
  +4.4000000e-01   +5.2000000e-01   +3.9999481e+00   +1.9668117e-02
  +5.2000000e-01   +6.0000000e-01   +3.9951418e+00   +1.8849296e-02
  +6.0000000e-01   +6.8000000e-01   +4.0036443e+00   +1.8208340e-02
  +6.8000000e-01   +7.6000000e-01   +4.0114212e+00   +1.7636809e-02
  +7.6000000e-01   +8.4000000e-01   +3.9960945e+00   +1.6960948e-02
  +8.4000000e-01   +9.2000000e-01   +3.9983725e+00   +1.6413612e-02
  +9.2000000e-01   +1.0000000e+00   +4.2122441e+00   +1.6412306e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +2.0000000e+01   +5.4721370e-09   +3.2855819e-11
  +2.0000000e+01   +4.0000000e+01   +2.1751456e-08   +1.5663151e-10
  +4.0000000e+01   +6.0000000e+01   +3.6060539e-08   +2.2149710e-10
  +6.0000000e+01   +8.0000000e+01   +4.9980670e-08   +3.6344736e-10
  +8.0000000e+01   +1.0000000e+02   +6.2831570e-08   +4.2104548e-10
  +1.0000000e+02   +1.2000000e+02   +7.5354640e-08   +4.7503609e-10
  +1.2000000e+02   +1.4000000e+02   +8.7619320e-08   +5.2849471e-10
  +1.4000000e+02   +1.6000000e+02   +9.8069290e-08   +5.5146479e-10
  +1.6000000e+02   +1.8000000e+02   +1.0865021e-07   +5.7228595e-10
  +1.8000000e+02   +2.0000000e+02   +1.1770421e-07   +5.9090028e-10
  +2.0000000e+02   +2.2000000e+02   +1.2634174e-07   +6.1223145e-10
  +2.2000000e+02   +2.4000000e+02   +1.3439087e-07   +6.3304834e-10
  +2.4000000e+02   +2.6000000e+02   +1.4173192e-07   +6.5181124e-10
  +2.6000000e+02   +2.8000000e+02   +1.4852024e-07   +6.6786446e-10
  +2.8000000e+02   +3.0000000e+02   +1.5533018e-07   +6.8585601e-10
  +3.0000000e+02   +3.2000000e+02   +1.6191471e-07   +7.0206025e-10
  +3.2000000e+02   +3.4000000e+02   +1.6887009e-07   +7.1879812e-10
  +3.4000000e+02   +3.6000000e+02   +1.7599403e-07   +7.3626991e-10
  +3.6000000e+02   +3.8000000e+02   +1.8472204e-07   +7.5811563e-10
  +3.8000000e+02   +4.0000000e+02   +1.9525775e-07   +7.8592875e-10
  +4.0000000e+02   +4.2000000e+02   +2.0914229e-07   +8.2298623e-10
  +4.2000000e+02   +4.4000000e+02   +2.2893686e-07   +8.7524411e-10
  +4.4000000e+02   +4.6000000e+02   +2.6112116e-07   +9.5964083e-10
  +4.6000000e+02   +4.8000000e+02   +3.2608617e-07   +1.1363397e-09
  +4.8000000e+02   +5.0000000e+02   +7.4773840e-07   +2.1086503e-09
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +2.0000000e+01   +4.4302324e-09   +3.8824844e-11
  +2.0000000e+01   +4.0000000e+01   +2.1246138e-08   +1.9431281e-11
  +4.0000000e+01   +6.0000000e+01   +3.5422340e-08   +2.4405477e-11
  +6.0000000e+01   +8.0000000e+01   +4.9316352e-08   +2.7106660e-11
  +8.0000000e+01   +1.0000000e+02   +6.2916777e-08   +2.9869305e-11
  +1.0000000e+02   +1.2000000e+02   +7.5555915e-08   +3.3100780e-11
  +1.2000000e+02   +1.4000000e+02   +8.7456940e-08   +3.5737051e-11
  +1.4000000e+02   +1.6000000e+02   +9.8405412e-08   +3.8453838e-11
  +1.6000000e+02   +1.8000000e+02   +1.0842075e-07   +4.0351921e-11
  +1.8000000e+02   +2.0000000e+02   +1.1779864e-07   +4.1785995e-11
  +2.0000000e+02   +2.2000000e+02   +1.2637376e-07   +4.3772193e-11
  +2.2000000e+02   +2.4000000e+02   +1.3440862e-07   +4.5473319e-11
  +2.4000000e+02   +2.6000000e+02   +1.4172643e-07   +4.6608132e-11
  +2.6000000e+02   +2.8000000e+02   +1.4866298e-07   +4.8459968e-11
  +2.8000000e+02   +3.0000000e+02   +1.5524836e-07   +4.9371035e-11
  +3.0000000e+02   +3.2000000e+02   +1.6188229e-07   +5.0502353e-11
  +3.2000000e+02   +3.4000000e+02   +1.6883036e-07   +5.2186969e-11
  +3.4000000e+02   +3.6000000e+02   +1.7607422e-07   +5.3239604e-11
  +3.6000000e+02   +3.8000000e+02   +1.8467170e-07   +5.4847086e-11
  +3.8000000e+02   +4.0000000e+02   +1.9533232e-07   +5.6772486e-11
  +4.0000000e+02   +4.2000000e+02   +2.0905019e-07   +5.9463076e-11
  +4.2000000e+02   +4.4000000e+02   +2.2892722e-07   +6.1859285e-11
  +4.4000000e+02   +4.6000000e+02   +2.6111894e-07   +6.6949336e-11
  +4.6000000e+02   +4.8000000e+02   +3.2606372e-07   +7.5030183e-11
  +4.8000000e+02   +5.0000000e+02   +7.4768277e-07   +1.1392165e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +2.0000000e+01   +1.5748523e+00   +1.9366405e-02
  +2.0000000e+01   +4.0000000e+01   +3.9002876e+00   +2.8741610e-02
  +4.0000000e+01   +6.0000000e+01   +3.9316412e+00   +2.3896631e-02
  +6.0000000e+01   +8.0000000e+01   +3.9473224e+00   +2.8646788e-02
  +8.0000000e+01   +1.0000000e+02   +4.0071368e+00   +2.7000559e-02
  +1.0000000e+02   +1.2000000e+02   +4.0102977e+00   +2.5307132e-02
  +1.2000000e+02   +1.4000000e+02   +3.9924494e+00   +2.4159077e-02
  +1.4000000e+02   +1.6000000e+02   +4.0136792e+00   +2.2636747e-02
  +1.6000000e+02   +1.8000000e+02   +3.9914871e+00   +2.1088066e-02
  +1.8000000e+02   +2.0000000e+02   +4.0033041e+00   +2.0156580e-02
  +2.0000000e+02   +2.2000000e+02   +4.0009289e+00   +1.9435773e-02
  +2.2000000e+02   +2.4000000e+02   +4.0004804e+00   +1.8890839e-02
  +2.4000000e+02   +2.6000000e+02   +3.9997532e+00   +1.8443338e-02
  +2.6000000e+02   +2.8000000e+02   +4.0038139e+00   +1.8054512e-02
  +2.8000000e+02   +3.0000000e+02   +3.9979093e+00   +1.7702075e-02
  +3.0000000e+02   +3.2000000e+02   +3.9991802e+00   +1.7387757e-02
  +3.2000000e+02   +3.4000000e+02   +3.9991515e+00   +1.7071349e-02
  +3.4000000e+02   +3.6000000e+02   +4.0018318e+00   +1.6788182e-02
  +3.6000000e+02   +3.8000000e+02   +3.9988759e+00   +1.6457098e-02
  +3.8000000e+02   +4.0000000e+02   +4.0015472e+00   +1.6149711e-02
  +4.0000000e+02   +4.2000000e+02   +3.9981947e+00   +1.5773675e-02
  +4.2000000e+02   +4.4000000e+02   +3.9998577e+00   +1.5328766e-02
  +4.4000000e+02   +4.6000000e+02   +4.0000057e+00   +1.4742733e-02
  +4.6000000e+02   +4.8000000e+02   +3.9999946e+00   +1.3963020e-02
  +4.8000000e+02   +5.0000000e+02   +3.9992764e+00   +1.1910931e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +3.1953312e-07   +9.4849929e-10
  -9.2000000e-01   -8.4000000e-01   +2.5508831e-07   +8.7250803e-10
  -8.4000000e-01   -7.6000000e-01   +2.1185000e-07   +8.0091479e-10
  -7.6000000e-01   -6.8000000e-01   +1.8180283e-07   +7.4852041e-10
  -6.8000000e-01   -6.0000000e-01   +1.6008290e-07   +7.1084227e-10
  -6.0000000e-01   -5.2000000e-01   +1.4366692e-07   +6.8193946e-10
  -5.2000000e-01   -4.4000000e-01   +1.3154454e-07   +6.7436458e-10
  -4.4000000e-01   -3.6000000e-01   +1.2215992e-07   +6.6644749e-10
  -3.6000000e-01   -2.8000000e-01   +1.1516434e-07   +6.7941649e-10
  -2.8000000e-01   -2.0000000e-01   +1.1009684e-07   +7.3466129e-10
  -2.0000000e-01   -1.2000000e-01   +1.0688755e-07   +7.8778679e-10
  -1.2000000e-01   -4.0000000e-02   +1.0483672e-07   +8.3744763e-10
  -4.0000000e-02   +4.0000000e-02   +1.0450441e-07   +8.4229083e-10
  +4.0000000e-02   +1.2000000e-01   +1.0441973e-07   +8.4864234e-10
  +1.2000000e-01   +2.0000000e-01   +1.0680166e-07   +7.7965938e-10
  +2.0000000e-01   +2.8000000e-01   +1.1019138e-07   +7.3975439e-10
  +2.8000000e-01   +3.6000000e-01   +1.1533904e-07   +6.8467868e-10
  +3.6000000e-01   +4.4000000e-01   +1.2214559e-07   +6.6723168e-10
  +4.4000000e-01   +5.2000000e-01   +1.3143558e-07   +6.7063939e-10
  +5.2000000e-01   +6.0000000e-01   +1.4383056e-07   +6.8280951e-10
  +6.0000000e-01   +6.8000000e-01   +1.5976500e-07   +7.0591509e-10
  +6.8000000e-01   +7.6000000e-01   +1.8200959e-07   +7.4842596e-10
  +7.6000000e-01   +8.4000000e-01   +2.1199190e-07   +8.0239333e-10
  +8.4000000e-01   +9.2000000e-01   +2.5496771e-07   +8.7287093e-10
  +9.2000000e-01   +1.0000000e+00   +3.1947628e-07   +9.4794110e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +3.1825230e-07   +5.2395762e-11
  -9.2000000e-01   -8.4000000e-01   +2.5505170e-07   +4.4234476e-11
  -8.4000000e-01   -7.6000000e-01   +2.1195853e-07   +4.0926705e-11
  -7.6000000e-01   -6.8000000e-01   +1.8181348e-07   +3.8310375e-11
  -6.8000000e-01   -6.0000000e-01   +1.6002984e-07   +3.6215803e-11
  -6.0000000e-01   -5.2000000e-01   +1.4370815e-07   +3.4767210e-11
  -5.2000000e-01   -4.4000000e-01   +1.3147800e-07   +3.3395603e-11
  -4.4000000e-01   -3.6000000e-01   +1.2216566e-07   +3.2296251e-11
  -3.6000000e-01   -2.8000000e-01   +1.1522764e-07   +3.1645129e-11
  -2.8000000e-01   -2.0000000e-01   +1.1018478e-07   +3.0840645e-11
  -2.0000000e-01   -1.2000000e-01   +1.0673340e-07   +3.0483497e-11
  -1.2000000e-01   -4.0000000e-02   +1.0483932e-07   +3.0222902e-11
  -4.0000000e-02   +4.0000000e-02   +1.0416395e-07   +3.0017974e-11
  +4.0000000e-02   +1.2000000e-01   +1.0483932e-07   +3.0222902e-11
  +1.2000000e-01   +2.0000000e-01   +1.0673340e-07   +3.0483497e-11
  +2.0000000e-01   +2.8000000e-01   +1.1018478e-07   +3.0840645e-11
  +2.8000000e-01   +3.6000000e-01   +1.1522764e-07   +3.1645129e-11
  +3.6000000e-01   +4.4000000e-01   +1.2216566e-07   +3.2296251e-11
  +4.4000000e-01   +5.2000000e-01   +1.3147800e-07   +3.3395603e-11
  +5.2000000e-01   +6.0000000e-01   +1.4370815e-07   +3.4767210e-11
  +6.0000000e-01   +6.8000000e-01   +1.6002984e-07   +3.6215803e-11
  +6.8000000e-01   +7.6000000e-01   +1.8181348e-07   +3.8310375e-11
  +7.6000000e-01   +8.4000000e-01   +2.1195853e-07   +4.0926705e-11
  +8.4000000e-01   +9.2000000e-01   +2.5505170e-07   +4.4234476e-11
  +9.2000000e-01   +1.0000000e+00   +3.1825230e-07   +5.2395762e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +3.9853434e+00   +1.1961712e-02
  -9.2000000e-01   -8.4000000e-01   +3.9993229e+00   +1.3721883e-02
  -8.4000000e-01   -7.6000000e-01   +4.0019250e+00   +1.5168799e-02
  -7.6000000e-01   -6.8000000e-01   +4.0001869e+00   +1.6510349e-02
  -6.8000000e-01   -6.0000000e-01   +3.9986581e+00   +1.7796815e-02
  -6.0000000e-01   -5.2000000e-01   +4.0011415e+00   +1.9026442e-02
  -5.2000000e-01   -4.4000000e-01   +3.9979544e+00   +2.0530958e-02
  -4.4000000e-01   -3.6000000e-01   +4.0001474e+00   +2.1860359e-02
  -3.6000000e-01   -2.8000000e-01   +4.0022647e+00   +2.3654527e-02
  -2.8000000e-01   -2.0000000e-01   +4.0036210e+00   +2.6786064e-02
  -2.0000000e-01   -1.2000000e-01   +3.9944413e+00   +2.9505419e-02
  -1.2000000e-01   -4.0000000e-02   +4.0002062e+00   +3.1975844e-02
  -4.0000000e-02   +4.0000000e-02   +3.9873071e+00   +3.2158321e-02
  +4.0000000e-02   +1.2000000e-01   +4.0161523e+00   +3.2661104e-02
  +1.2000000e-01   +2.0000000e-01   +3.9976336e+00   +2.9219418e-02
  +2.0000000e-01   +2.8000000e-01   +4.0000323e+00   +2.6900207e-02
  +2.8000000e-01   +3.6000000e-01   +3.9962451e+00   +2.3779997e-02
  +3.6000000e-01   +4.4000000e-01   +4.0007692e+00   +2.1897615e-02
  +4.4000000e-01   +5.2000000e-01   +4.0014111e+00   +2.0458595e-02
  +5.2000000e-01   +6.0000000e-01   +3.9966871e+00   +1.9011351e-02
  +6.0000000e-01   +6.8000000e-01   +4.0066316e+00   +1.7740120e-02
  +6.8000000e-01   +7.6000000e-01   +3.9953787e+00   +1.6461961e-02
  +7.6000000e-01   +8.4000000e-01   +3.9994746e+00   +1.5177638e-02
  +8.4000000e-01   +9.2000000e-01   +4.0014404e+00   +1.3748542e-02
  +9.2000000e-01   +1.0000000e+00   +3.9862364e+00   +1.1966901e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +4.0000000e+01   +4.6887880e-09   +1.9378094e-11
  +4.0000000e+01   +8.0000000e+01   +1.8406300e-08   +1.0091168e-10
  +8.0000000e+01   +1.2000000e+02   +2.9513526e-08   +1.9028554e-10
  +1.2000000e+02   +1.6000000e+02   +3.9089154e-08   +2.2722673e-10
  +1.6000000e+02   +2.0000000e+02   +4.6997940e-08   +2.5427250e-10
  +2.0000000e+02   +2.4000000e+02   +5.3145850e-08   +2.6417737e-10
  +2.4000000e+02   +2.8000000e+02   +5.7598820e-08   +2.7046494e-10
  +2.8000000e+02   +3.2000000e+02   +6.0882840e-08   +2.8047462e-10
  +3.2000000e+02   +3.6000000e+02   +6.3028950e-08   +2.8652882e-10
  +3.6000000e+02   +4.0000000e+02   +6.4291680e-08   +2.8963095e-10
  +4.0000000e+02   +4.4000000e+02   +6.4938770e-08   +2.9149551e-10
  +4.4000000e+02   +4.8000000e+02   +6.5182930e-08   +2.9253653e-10
  +4.8000000e+02   +5.2000000e+02   +6.5055690e-08   +2.9294528e-10
  +5.2000000e+02   +5.6000000e+02   +6.4987710e-08   +2.9311803e-10
  +5.6000000e+02   +6.0000000e+02   +6.4697570e-08   +2.9259404e-10
  +6.0000000e+02   +6.4000000e+02   +6.4632460e-08   +2.9272343e-10
  +6.4000000e+02   +6.8000000e+02   +6.4654810e-08   +2.9335295e-10
  +6.8000000e+02   +7.2000000e+02   +6.4942690e-08   +2.9551839e-10
  +7.2000000e+02   +7.6000000e+02   +6.5915050e-08   +2.9939296e-10
  +7.6000000e+02   +8.0000000e+02   +6.7387880e-08   +3.0491766e-10
  +8.0000000e+02   +8.4000000e+02   +7.0193180e-08   +3.1592398e-10
  +8.4000000e+02   +8.8000000e+02   +7.4602510e-08   +3.3035156e-10
  +8.8000000e+02   +9.2000000e+02   +8.3022960e-08   +3.5655233e-10
  +9.2000000e+02   +9.6000000e+02   +1.0124016e-07   +4.2248613e-10
  +9.6000000e+02   +1.0000000e+03   +2.2645835e-07   +7.4085765e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +4.0000000e+01   +2.5151346e-09   +2.3121184e-11
  +4.0000000e+01   +8.0000000e+01   +1.8365583e-08   +1.2725633e-11
  +8.0000000e+01   +1.2000000e+02   +2.9266310e-08   +1.5384993e-11
  +1.2000000e+02   +1.6000000e+02   +3.8783747e-08   +1.7134653e-11
  +1.6000000e+02   +2.0000000e+02   +4.6906762e-08   +1.8417222e-11
  +2.0000000e+02   +2.4000000e+02   +5.3077884e-08   +2.0195038e-11
  +2.4000000e+02   +2.8000000e+02   +5.7668597e-08   +2.0892802e-11
  +2.8000000e+02   +3.2000000e+02   +6.0935977e-08   +2.0975085e-11
  +3.2000000e+02   +3.6000000e+02   +6.2995628e-08   +2.1470905e-11
  +3.6000000e+02   +4.0000000e+02   +6.4275465e-08   +2.1221977e-11
  +4.0000000e+02   +4.4000000e+02   +6.4916442e-08   +2.1680248e-11
  +4.4000000e+02   +4.8000000e+02   +6.5162024e-08   +2.1954898e-11
  +4.8000000e+02   +5.2000000e+02   +6.5127113e-08   +2.2192860e-11
  +5.2000000e+02   +5.6000000e+02   +6.4908287e-08   +2.2521706e-11
  +5.6000000e+02   +6.0000000e+02   +6.4726856e-08   +2.2448570e-11
  +6.0000000e+02   +6.4000000e+02   +6.4583608e-08   +2.2683176e-11
  +6.4000000e+02   +6.8000000e+02   +6.4677781e-08   +2.3459654e-11
  +6.8000000e+02   +7.2000000e+02   +6.4978983e-08   +2.3581470e-11
  +7.2000000e+02   +7.6000000e+02   +6.5863935e-08   +2.4157751e-11
  +7.6000000e+02   +8.0000000e+02   +6.7404365e-08   +2.4567288e-11
  +8.0000000e+02   +8.4000000e+02   +7.0110196e-08   +2.5750221e-11
  +8.4000000e+02   +8.8000000e+02   +7.4651555e-08   +2.6713284e-11
  +8.8000000e+02   +9.2000000e+02   +8.3014208e-08   +2.8298734e-11
  +9.2000000e+02   +9.6000000e+02   +1.0127569e-07   +3.1783108e-11
  +9.6000000e+02   +1.0000000e+03   +2.2638892e-07   +4.7646918e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +4.0000000e+01   +9.3097972e-01   +1.2737959e-02
  +4.0000000e+01   +8.0000000e+01   +3.9859930e+00   +2.0795930e-02
  +8.0000000e+01   +1.2000000e+02   +3.9685877e+00   +2.5438521e-02
  +1.2000000e+02   +1.6000000e+02   +3.9675822e+00   +2.3165013e-02
  +1.6000000e+02   +2.0000000e+02   +3.9919500e+00   +2.1674436e-02
  +2.0000000e+02   +2.4000000e+02   +3.9951409e+00   +1.9928825e-02
  +2.4000000e+02   +2.8000000e+02   +4.0047967e+00   +1.8865256e-02
  +2.8000000e+02   +3.2000000e+02   +4.0033781e+00   +1.8495343e-02
  +3.2000000e+02   +3.6000000e+02   +3.9978482e+00   +1.8226355e-02
  +3.6000000e+02   +4.0000000e+02   +3.9989881e+00   +1.8064768e-02
  +4.0000000e+02   +4.4000000e+02   +3.9986303e+00   +1.7997947e-02
  +4.4000000e+02   +4.8000000e+02   +3.9987286e+00   +1.7996532e-02
  +4.8000000e+02   +5.2000000e+02   +4.0044081e+00   +1.8084163e-02
  +5.2000000e+02   +5.6000000e+02   +3.9951242e+00   +1.8073732e-02
  +5.6000000e+02   +6.0000000e+02   +4.0018191e+00   +1.8151871e-02
  +6.0000000e+02   +6.4000000e+02   +3.9969855e+00   +1.8156660e-02
  +6.4000000e+02   +6.8000000e+02   +4.0014787e+00   +1.8214738e-02
  +6.8000000e+02   +7.2000000e+02   +4.0022795e+00   +1.8271741e-02
  +7.2000000e+02   +7.6000000e+02   +3.9968916e+00   +1.8214400e-02
  +7.6000000e+02   +8.0000000e+02   +4.0009859e+00   +1.8165606e-02
  +8.0000000e+02   +8.4000000e+02   +3.9953544e+00   +1.8044462e-02
  +8.4000000e+02   +8.8000000e+02   +4.0026907e+00   +1.7782664e-02
  +8.8000000e+02   +9.2000000e+02   +3.9996029e+00   +1.7229500e-02
  +9.2000000e+02   +9.6000000e+02   +4.0014086e+00   +1.6735440e-02
  +9.6000000e+02   +1.0000000e+03   +3.9982905e+00   +1.4222377e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +2.1229914e-07   +5.1583069e-10
  -9.2000000e-01   -8.4000000e-01   +1.2246901e-07   +3.9966079e-10
  -8.4000000e-01   -7.6000000e-01   +8.6777210e-08   +3.4012120e-10
  -7.6000000e-01   -6.8000000e-01   +6.7702210e-08   +3.0174007e-10
  -6.8000000e-01   -6.0000000e-01   +5.5754460e-08   +2.7705076e-10
  -6.0000000e-01   -5.2000000e-01   +4.7991270e-08   +2.6048116e-10
  -5.2000000e-01   -4.4000000e-01   +4.2393400e-08   +2.5027863e-10
  -4.4000000e-01   -3.6000000e-01   +3.8516974e-08   +2.4707782e-10
  -3.6000000e-01   -2.8000000e-01   +3.5593036e-08   +2.5849377e-10
  -2.8000000e-01   -2.0000000e-01   +3.3835050e-08   +2.6762988e-10
  -2.0000000e-01   -1.2000000e-01   +3.2190972e-08   +2.8058413e-10
  -1.2000000e-01   -4.0000000e-02   +3.1720246e-08   +2.8202944e-10
  -4.0000000e-02   +4.0000000e-02   +3.1188898e-08   +2.9009445e-10
  +4.0000000e-02   +1.2000000e-01   +3.1561060e-08   +2.9237984e-10
  +1.2000000e-01   +2.0000000e-01   +3.2399751e-08   +2.7063470e-10
  +2.0000000e-01   +2.8000000e-01   +3.3562344e-08   +2.7584838e-10
  +2.8000000e-01   +3.6000000e-01   +3.5722980e-08   +2.5166357e-10
  +3.6000000e-01   +4.4000000e-01   +3.8470539e-08   +2.4718696e-10
  +4.4000000e-01   +5.2000000e-01   +4.2468250e-08   +2.5114518e-10
  +5.2000000e-01   +6.0000000e-01   +4.7902370e-08   +2.6210288e-10
  +6.0000000e-01   +6.8000000e-01   +5.5822830e-08   +2.7535952e-10
  +6.8000000e-01   +7.6000000e-01   +6.7664830e-08   +3.0128556e-10
  +7.6000000e-01   +8.4000000e-01   +8.6838240e-08   +3.3970836e-10
  +8.4000000e-01   +9.2000000e-01   +1.2241154e-07   +4.0112163e-10
  +9.2000000e-01   +1.0000000e+00   +2.1229994e-07   +5.1771741e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 LO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +2.1087212e-07   +3.0330504e-11
  -9.2000000e-01   -8.4000000e-01   +1.2246702e-07   +2.1341076e-11
  -8.4000000e-01   -7.6000000e-01   +8.6795777e-08   +1.8558026e-11
  -7.6000000e-01   -6.8000000e-01   +6.7617744e-08   +1.7036671e-11
  -6.8000000e-01   -6.0000000e-01   +5.5825626e-08   +1.5779450e-11
  -6.0000000e-01   -5.2000000e-01   +4.7945415e-08   +1.5062886e-11
  -5.2000000e-01   -4.4000000e-01   +4.2416731e-08   +1.4296735e-11
  -4.4000000e-01   -3.6000000e-01   +3.8485379e-08   +1.3677145e-11
  -3.6000000e-01   -2.8000000e-01   +3.5678098e-08   +1.3363199e-11
  -2.8000000e-01   -2.0000000e-01   +3.3645757e-08   +1.2974112e-11
  -2.0000000e-01   -1.2000000e-01   +3.2330333e-08   +1.2646399e-11
  -1.2000000e-01   -4.0000000e-02   +3.1570698e-08   +1.2649104e-11
  -4.0000000e-02   +4.0000000e-02   +3.1292941e-08   +1.2588394e-11
  +4.0000000e-02   +1.2000000e-01   +3.1570698e-08   +1.2649104e-11
  +1.2000000e-01   +2.0000000e-01   +3.2330333e-08   +1.2646399e-11
  +2.0000000e-01   +2.8000000e-01   +3.3645757e-08   +1.2974112e-11
  +2.8000000e-01   +3.6000000e-01   +3.5678098e-08   +1.3363199e-11
  +3.6000000e-01   +4.4000000e-01   +3.8485379e-08   +1.3677145e-11
  +4.4000000e-01   +5.2000000e-01   +4.2416731e-08   +1.4296735e-11
  +5.2000000e-01   +6.0000000e-01   +4.7945415e-08   +1.5062886e-11
  +6.0000000e-01   +6.8000000e-01   +5.5825626e-08   +1.5779450e-11
  +6.8000000e-01   +7.6000000e-01   +6.7617744e-08   +1.7036671e-11
  +7.6000000e-01   +8.4000000e-01   +8.6795777e-08   +1.8558026e-11
  +8.4000000e-01   +9.2000000e-01   +1.2246702e-07   +2.1341076e-11
  +9.2000000e-01   +1.0000000e+00   +2.1087212e-07   +3.0330504e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 LO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +3.9791707e+00   +9.9738450e-03
  -9.2000000e-01   -8.4000000e-01   +4.0000733e+00   +1.3159075e-02
  -8.4000000e-01   -7.6000000e-01   +4.0010841e+00   +1.5759076e-02
  -7.6000000e-01   -6.8000000e-01   +3.9946522e+00   +1.7868237e-02
  -6.8000000e-01   -6.0000000e-01   +4.0050682e+00   +1.9965555e-02
  -6.0000000e-01   -5.2000000e-01   +3.9962755e+00   +2.1745623e-02
  -5.2000000e-01   -4.4000000e-01   +4.0022020e+00   +2.3662319e-02
  -4.4000000e-01   -3.6000000e-01   +3.9968331e+00   +2.5671138e-02
  -3.6000000e-01   -2.8000000e-01   +4.0099604e+00   +2.9185117e-02
  -2.8000000e-01   -2.0000000e-01   +3.9776663e+00   +3.1524293e-02
  -2.0000000e-01   -1.2000000e-01   +4.0174522e+00   +3.5053150e-02
  -1.2000000e-01   -4.0000000e-02   +3.9813663e+00   +3.5422936e-02
  -4.0000000e-02   +4.0000000e-02   +4.0141585e+00   +3.7387000e-02
  +4.0000000e-02   +1.2000000e-01   +4.0012551e+00   +3.7103247e-02
  +1.2000000e-01   +2.0000000e-01   +3.9923665e+00   +3.3396859e-02
  +2.0000000e-01   +2.8000000e-01   +4.0101453e+00   +3.3013804e-02
  +2.8000000e-01   +3.6000000e-01   +3.9949519e+00   +2.8178882e-02
  +3.6000000e-01   +4.4000000e-01   +4.0015327e+00   +2.5800821e-02
  +4.4000000e-01   +5.2000000e-01   +3.9950925e+00   +2.3686472e-02
  +5.2000000e-01   +6.0000000e-01   +4.0036990e+00   +2.1963799e-02
  +6.0000000e-01   +6.8000000e-01   +4.0000522e+00   +1.9786632e-02
  +6.8000000e-01   +7.6000000e-01   +3.9972191e+00   +1.7875480e-02
  +7.6000000e-01   +8.4000000e-01   +3.9983624e+00   +1.5723793e-02
  +8.4000000e-01   +9.2000000e-01   +4.0021219e+00   +1.3225725e-02
  +9.2000000e-01   +1.0000000e+00   +3.9791978e+00   +9.9823005e-03
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +6.0000000e+00   +1.7823400e-10   +1.6614188e-12
  +6.0000000e+00   +1.2000000e+01   +7.1267550e-10   +4.5471862e-12
  +1.2000000e+01   +1.8000000e+01   +1.1871734e-09   +7.8364214e-12
  +1.8000000e+01   +2.4000000e+01   +1.6749745e-09   +1.6319130e-11
  +2.4000000e+01   +3.0000000e+01   +2.1540009e-09   +2.0652072e-11
  +3.0000000e+01   +3.6000000e+01   +2.6484966e-09   +2.4632356e-11
  +3.6000000e+01   +4.2000000e+01   +3.1307093e-09   +2.8813350e-11
  +4.2000000e+01   +4.8000000e+01   +3.6643342e-09   +3.1947470e-11
  +4.8000000e+01   +5.4000000e+01   +4.1678564e-09   +3.4335873e-11
  +5.4000000e+01   +6.0000000e+01   +4.7019802e-09   +3.6544356e-11
  +6.0000000e+01   +6.6000000e+01   +5.2759053e-09   +3.8307733e-11
  +6.6000000e+01   +7.2000000e+01   +5.8183391e-09   +3.9944369e-11
  +7.2000000e+01   +7.8000000e+01   +6.4497592e-09   +4.2102486e-11
  +7.8000000e+01   +8.4000000e+01   +7.0833577e-09   +4.4400822e-11
  +8.4000000e+01   +9.0000000e+01   +7.7798705e-09   +4.6822329e-11
  +9.0000000e+01   +9.6000000e+01   +8.5466249e-09   +4.9463214e-11
  +9.6000000e+01   +1.0200000e+02   +9.3659031e-09   +5.2105901e-11
  +1.0200000e+02   +1.0800000e+02   +1.0318331e-08   +5.5275430e-11
  +1.0800000e+02   +1.1400000e+02   +1.1420620e-08   +5.8798345e-11
  +1.1400000e+02   +1.2000000e+02   +1.2743638e-08   +6.2933073e-11
  +1.2000000e+02   +1.2600000e+02   +1.4445046e-08   +6.8096070e-11
  +1.2600000e+02   +1.3200000e+02   +1.6721981e-08   +7.5045077e-11
  +1.3200000e+02   +1.3800000e+02   +2.0186506e-08   +8.5546753e-11
  +1.3800000e+02   +1.4400000e+02   +2.6702475e-08   +1.0379513e-10
  +1.4400000e+02   +1.5000000e+02   +6.5403421e-08   +2.0619167e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +6.0000000e+00   -2.4760974e-10   +1.0993582e-10
  +6.0000000e+00   +1.2000000e+01   +6.9569606e-10   +1.9119834e-11
  +1.2000000e+01   +1.8000000e+01   +1.2633972e-09   +2.2992460e-11
  +1.8000000e+01   +2.4000000e+01   +1.6619735e-09   +2.6163366e-11
  +2.4000000e+01   +3.0000000e+01   +2.1066118e-09   +2.8059700e-11
  +3.0000000e+01   +3.6000000e+01   +2.6610178e-09   +3.0015738e-11
  +3.6000000e+01   +4.2000000e+01   +3.1440710e-09   +3.4010992e-11
  +4.2000000e+01   +4.8000000e+01   +3.6778763e-09   +3.6328242e-11
  +4.8000000e+01   +5.4000000e+01   +4.1610865e-09   +4.0029527e-11
  +5.4000000e+01   +6.0000000e+01   +4.6477168e-09   +4.3429617e-11
  +6.0000000e+01   +6.6000000e+01   +5.3263366e-09   +4.6324731e-11
  +6.6000000e+01   +7.2000000e+01   +5.8798283e-09   +5.0012102e-11
  +7.2000000e+01   +7.8000000e+01   +6.3812678e-09   +5.3218304e-11
  +7.8000000e+01   +8.4000000e+01   +7.1382959e-09   +5.6624936e-11
  +8.4000000e+01   +9.0000000e+01   +7.8558391e-09   +5.9017799e-11
  +9.0000000e+01   +9.6000000e+01   +8.5098690e-09   +6.2421809e-11
  +9.6000000e+01   +1.0200000e+02   +9.2913283e-09   +6.5857055e-11
  +1.0200000e+02   +1.0800000e+02   +1.0395129e-08   +6.9070744e-11
  +1.0800000e+02   +1.1400000e+02   +1.1378017e-08   +7.4315196e-11
  +1.1400000e+02   +1.2000000e+02   +1.2745886e-08   +7.7101461e-11
  +1.2000000e+02   +1.2600000e+02   +1.4438111e-08   +8.4022448e-11
  +1.2600000e+02   +1.3200000e+02   +1.6792435e-08   +8.8375877e-11
  +1.3200000e+02   +1.3800000e+02   +2.0325745e-08   +9.8626894e-11
  +1.3800000e+02   +1.4400000e+02   +2.6488290e-08   +1.1358620e-10
  +1.4400000e+02   +1.5000000e+02   +6.5614564e-08   +1.8181138e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +6.0000000e+00   -3.5906878e+00   +1.4817110e+00
  +6.0000000e+00   +1.2000000e+01   +3.8710269e+00   +1.1324482e-01
  +1.2000000e+01   +1.8000000e+01   +4.2780105e+00   +8.2718608e-02
  +1.8000000e+01   +2.4000000e+01   +3.9815330e+00   +7.3338745e-02
  +2.4000000e+01   +3.0000000e+01   +3.9043511e+00   +6.4271672e-02
  +3.0000000e+01   +3.6000000e+01   +4.0129941e+00   +5.8720443e-02
  +3.6000000e+01   +4.2000000e+01   +4.0162660e+00   +5.7078429e-02
  +4.2000000e+01   +4.8000000e+01   +4.0132714e+00   +5.2880741e-02
  +4.8000000e+01   +5.4000000e+01   +3.9950236e+00   +5.0650545e-02
  +5.4000000e+01   +6.0000000e+01   +3.9545758e+00   +4.8094541e-02
  +6.0000000e+01   +6.6000000e+01   +4.0370145e+00   +4.5762838e-02
  +6.6000000e+01   +7.2000000e+01   +4.0398480e+00   +4.4183174e-02
  +7.2000000e+01   +7.8000000e+01   +3.9569565e+00   +4.1935421e-02
  +7.8000000e+01   +8.4000000e+01   +4.0307920e+00   +4.0747818e-02
  +8.4000000e+01   +9.0000000e+01   +4.0384639e+00   +3.8887513e-02
  +9.0000000e+01   +9.6000000e+01   +3.9831345e+00   +3.7232326e-02
  +9.6000000e+01   +1.0200000e+02   +3.9679097e+00   +3.5759560e-02
  +1.0200000e+02   +1.0800000e+02   +4.0301222e+00   +3.4398826e-02
  +1.0800000e+02   +1.1400000e+02   +3.9863972e+00   +3.3167334e-02
  +1.1400000e+02   +1.2000000e+02   +3.9999393e+00   +3.1252666e-02
  +1.2000000e+02   +1.2600000e+02   +3.9971203e+00   +2.9942471e-02
  +1.2600000e+02   +1.3200000e+02   +4.0161452e+00   +2.7809495e-02
  +1.3200000e+02   +1.3800000e+02   +4.0276468e+00   +2.5975350e-02
  +1.3800000e+02   +1.4400000e+02   +3.9705272e+00   +2.3047788e-02
  +1.4400000e+02   +1.5000000e+02   +4.0080760e+00   +1.8144146e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +1.1613977e-08   +5.1732400e-11
  -9.2000000e-01   -8.4000000e-01   +1.1231101e-08   +5.5827807e-11
  -8.4000000e-01   -7.6000000e-01   +1.0861116e-08   +5.5559959e-11
  -7.6000000e-01   -6.8000000e-01   +1.0546450e-08   +5.5687890e-11
  -6.8000000e-01   -6.0000000e-01   +1.0264205e-08   +5.6212719e-11
  -6.0000000e-01   -5.2000000e-01   +1.0022707e-08   +5.7012436e-11
  -5.2000000e-01   -4.4000000e-01   +9.8202181e-09   +5.8306810e-11
  -4.4000000e-01   -3.6000000e-01   +9.6600635e-09   +6.0080595e-11
  -3.6000000e-01   -2.8000000e-01   +9.5176307e-09   +6.2682199e-11
  -2.8000000e-01   -2.0000000e-01   +9.4218167e-09   +6.7673300e-11
  -2.0000000e-01   -1.2000000e-01   +9.3500831e-09   +7.7049650e-11
  -1.2000000e-01   -4.0000000e-02   +9.2867694e-09   +8.4377633e-11
  -4.0000000e-02   +4.0000000e-02   +9.3041849e-09   +8.6400162e-11
  +4.0000000e-02   +1.2000000e-01   +9.2867470e-09   +8.2382156e-11
  +1.2000000e-01   +2.0000000e-01   +9.3383790e-09   +7.7475907e-11
  +2.0000000e-01   +2.8000000e-01   +9.4154422e-09   +6.8005632e-11
  +2.8000000e-01   +3.6000000e-01   +9.5199699e-09   +6.2431556e-11
  +3.6000000e-01   +4.4000000e-01   +9.6525660e-09   +6.0280060e-11
  +4.4000000e-01   +5.2000000e-01   +9.8271540e-09   +5.8273482e-11
  +5.2000000e-01   +6.0000000e-01   +1.0035701e-08   +5.6960470e-11
  +6.0000000e-01   +6.8000000e-01   +1.0257707e-08   +5.6265090e-11
  +6.8000000e-01   +7.6000000e-01   +1.0547389e-08   +5.5838278e-11
  +7.6000000e-01   +8.4000000e-01   +1.0857800e-08   +5.5507730e-11
  +8.4000000e-01   +9.2000000e-01   +1.1232307e-08   +5.5556379e-11
  +9.2000000e-01   +1.0000000e+00   +1.1610732e-08   +5.2837074e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +1.1410484e-08   +7.3126357e-11
  -9.2000000e-01   -8.4000000e-01   +1.1246177e-08   +4.9402922e-11
  -8.4000000e-01   -7.6000000e-01   +1.0912029e-08   +5.0084496e-11
  -7.6000000e-01   -6.8000000e-01   +1.0569731e-08   +4.9923747e-11
  -6.8000000e-01   -6.0000000e-01   +1.0219636e-08   +4.9521748e-11
  -6.0000000e-01   -5.2000000e-01   +1.0045981e-08   +4.9440793e-11
  -5.2000000e-01   -4.4000000e-01   +9.8942814e-09   +4.8145848e-11
  -4.4000000e-01   -3.6000000e-01   +9.6885421e-09   +4.8435579e-11
  -3.6000000e-01   -2.8000000e-01   +9.4087130e-09   +4.7644315e-11
  -2.8000000e-01   -2.0000000e-01   +9.4490339e-09   +4.7844264e-11
  -2.0000000e-01   -1.2000000e-01   +9.2552969e-09   +4.7574182e-11
  -1.2000000e-01   -4.0000000e-02   +9.4203587e-09   +4.7475414e-11
  -4.0000000e-02   +4.0000000e-02   +9.2678990e-09   +4.7908257e-11
  +4.0000000e-02   +1.2000000e-01   +9.4203587e-09   +4.7475414e-11
  +1.2000000e-01   +2.0000000e-01   +9.2552969e-09   +4.7574182e-11
  +2.0000000e-01   +2.8000000e-01   +9.4490339e-09   +4.7844264e-11
  +2.8000000e-01   +3.6000000e-01   +9.4087130e-09   +4.7644315e-11
  +3.6000000e-01   +4.4000000e-01   +9.6885421e-09   +4.8435579e-11
  +4.4000000e-01   +5.2000000e-01   +9.8942814e-09   +4.8145848e-11
  +5.2000000e-01   +6.0000000e-01   +1.0045981e-08   +4.9440793e-11
  +6.0000000e-01   +6.8000000e-01   +1.0219636e-08   +4.9521748e-11
  +6.8000000e-01   +7.6000000e-01   +1.0569731e-08   +4.9923747e-11
  +7.6000000e-01   +8.4000000e-01   +1.0912029e-08   +5.0084496e-11
  +8.4000000e-01   +9.2000000e-01   +1.1246177e-08   +4.9402922e-11
  +9.2000000e-01   +1.0000000e+00   +1.1410484e-08   +7.3126357e-11
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 300 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +3.9302601e+00   +3.0696258e-02
  -9.2000000e-01   -8.4000000e-01   +4.0052319e+00   +2.6574951e-02
  -8.4000000e-01   -7.6000000e-01   +4.0185836e+00   +2.7619784e-02
  -7.6000000e-01   -6.8000000e-01   +4.0091877e+00   +2.8411437e-02
  -6.8000000e-01   -6.0000000e-01   +3.9827938e+00   +2.9126423e-02
  -6.0000000e-01   -5.2000000e-01   +4.0094384e+00   +3.0162465e-02
  -5.2000000e-01   -4.4000000e-01   +4.0305906e+00   +3.0948585e-02
  -4.4000000e-01   -3.6000000e-01   +4.0118978e+00   +3.2021687e-02
  -3.6000000e-01   -2.8000000e-01   +3.9541542e+00   +3.2851584e-02
  -2.8000000e-01   -2.0000000e-01   +4.0114726e+00   +3.5245753e-02
  -2.0000000e-01   -1.2000000e-01   +3.9596558e+00   +3.8460997e-02
  -1.2000000e-01   -4.0000000e-02   +4.0577713e+00   +4.2170615e-02
  -4.0000000e-02   +4.0000000e-02   +3.9846778e+00   +4.2361495e-02
  +4.0000000e-02   +1.2000000e-01   +4.0576165e+00   +4.1402320e-02
  +1.2000000e-01   +2.0000000e-01   +3.9646921e+00   +3.8703796e-02
  +2.0000000e-01   +2.8000000e-01   +4.0142542e+00   +3.5405136e-02
  +2.8000000e-01   +3.6000000e-01   +3.9532063e+00   +3.2752240e-02
  +3.6000000e-01   +4.4000000e-01   +4.0149114e+00   +3.2121989e-02
  +4.4000000e-01   +5.2000000e-01   +4.0275349e+00   +3.0905072e-02
  +5.2000000e-01   +6.0000000e-01   +4.0042291e+00   +3.0085912e-02
  +6.0000000e-01   +6.8000000e-01   +3.9854118e+00   +2.9172333e-02
  +6.8000000e-01   +7.6000000e-01   +4.0087708e+00   +2.8448414e-02
  +7.6000000e-01   +8.4000000e-01   +4.0198940e+00   +2.7617512e-02
  +8.4000000e-01   +9.2000000e-01   +4.0048085e+00   +2.6497580e-02
  +9.2000000e-01   +1.0000000e+00   +3.9314635e+00   +3.0899234e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +2.0000000e+01   +1.1211564e-09   +7.5970109e-12
  +2.0000000e+01   +4.0000000e+01   +4.3471004e-09   +3.7734862e-11
  +4.0000000e+01   +6.0000000e+01   +7.2050471e-09   +6.9632937e-11
  +6.0000000e+01   +8.0000000e+01   +9.8659280e-09   +1.0369964e-10
  +8.0000000e+01   +1.0000000e+02   +1.2406918e-08   +1.2627984e-10
  +1.0000000e+02   +1.2000000e+02   +1.4620565e-08   +1.4391031e-10
  +1.2000000e+02   +1.4000000e+02   +1.6680563e-08   +1.5814795e-10
  +1.4000000e+02   +1.6000000e+02   +1.8427390e-08   +1.6436218e-10
  +1.6000000e+02   +1.8000000e+02   +1.9913602e-08   +1.6919370e-10
  +1.8000000e+02   +2.0000000e+02   +2.1126674e-08   +1.7369648e-10
  +2.0000000e+02   +2.2000000e+02   +2.2201013e-08   +1.7905097e-10
  +2.2000000e+02   +2.4000000e+02   +2.2988552e-08   +1.8285874e-10
  +2.4000000e+02   +2.6000000e+02   +2.3464082e-08   +1.8567487e-10
  +2.6000000e+02   +2.8000000e+02   +2.3950203e-08   +1.8819213e-10
  +2.8000000e+02   +3.0000000e+02   +2.4189411e-08   +1.9012478e-10
  +3.0000000e+02   +3.2000000e+02   +2.4401309e-08   +1.9190381e-10
  +3.2000000e+02   +3.4000000e+02   +2.4578281e-08   +1.9367911e-10
  +3.4000000e+02   +3.6000000e+02   +2.4683827e-08   +1.9549378e-10
  +3.6000000e+02   +3.8000000e+02   +2.4879586e-08   +1.9839103e-10
  +3.8000000e+02   +4.0000000e+02   +2.5216685e-08   +2.0241682e-10
  +4.0000000e+02   +4.2000000e+02   +2.5801081e-08   +2.0797478e-10
  +4.2000000e+02   +4.4000000e+02   +2.6927274e-08   +2.1776467e-10
  +4.4000000e+02   +4.6000000e+02   +2.9229314e-08   +2.3438217e-10
  +4.6000000e+02   +4.8000000e+02   +3.4528123e-08   +2.7035891e-10
  +4.8000000e+02   +5.0000000e+02   +7.3937180e-08   +4.9078466e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +2.0000000e+01   +1.3047371e-09   +1.1802746e-10
  +2.0000000e+01   +4.0000000e+01   +5.3535606e-09   +6.9953919e-11
  +4.0000000e+01   +6.0000000e+01   +8.4073415e-09   +8.9648908e-11
  +6.0000000e+01   +8.0000000e+01   +1.0134824e-08   +1.0078015e-10
  +8.0000000e+01   +1.0000000e+02   +1.2393609e-08   +1.1130581e-10
  +1.0000000e+02   +1.2000000e+02   +1.4595252e-08   +1.2049906e-10
  +1.2000000e+02   +1.4000000e+02   +1.6812302e-08   +1.3140342e-10
  +1.4000000e+02   +1.6000000e+02   +1.8267650e-08   +1.4003009e-10
  +1.6000000e+02   +1.8000000e+02   +1.9550181e-08   +1.4749990e-10
  +1.8000000e+02   +2.0000000e+02   +2.1175581e-08   +1.5424272e-10
  +2.0000000e+02   +2.2000000e+02   +2.2274892e-08   +1.6126038e-10
  +2.2000000e+02   +2.4000000e+02   +2.2656084e-08   +1.6408960e-10
  +2.4000000e+02   +2.6000000e+02   +2.3509199e-08   +1.6979661e-10
  +2.6000000e+02   +2.8000000e+02   +2.4164950e-08   +1.7724839e-10
  +2.8000000e+02   +3.0000000e+02   +2.4358208e-08   +1.8037921e-10
  +3.0000000e+02   +3.2000000e+02   +2.4306094e-08   +1.8766484e-10
  +3.2000000e+02   +3.4000000e+02   +2.4576606e-08   +1.9347982e-10
  +3.4000000e+02   +3.6000000e+02   +2.4862714e-08   +1.9758758e-10
  +3.6000000e+02   +3.8000000e+02   +2.4813150e-08   +2.0345974e-10
  +3.8000000e+02   +4.0000000e+02   +2.5629516e-08   +2.1243268e-10
  +4.0000000e+02   +4.2000000e+02   +2.6081368e-08   +2.2221052e-10
  +4.2000000e+02   +4.4000000e+02   +2.7079984e-08   +2.3407346e-10
  +4.4000000e+02   +4.6000000e+02   +2.9487791e-08   +2.5442542e-10
  +4.6000000e+02   +4.8000000e+02   +3.4597581e-08   +2.8658262e-10
  +4.8000000e+02   +5.0000000e+02   +7.4101680e-08   +4.4107426e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 1000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +2.0000000e+01   +2.3221672e+00   +2.4710811e-01
  +2.0000000e+01   +4.0000000e+01   +4.9282355e+00   +7.8110284e-02
  +4.0000000e+01   +6.0000000e+01   +4.6926463e+00   +6.7458729e-02
  +6.0000000e+01   +8.0000000e+01   +4.1147098e+00   +5.9703507e-02
  +8.0000000e+01   +1.0000000e+02   +3.9962482e+00   +5.4347757e-02
  +1.0000000e+02   +1.2000000e+02   +3.9933845e+00   +5.1285485e-02
  +1.2000000e+02   +1.4000000e+02   +4.0299436e+00   +4.9545809e-02
  +1.4000000e+02   +1.6000000e+02   +3.9650431e+00   +4.6650034e-02
  +1.6000000e+02   +1.8000000e+02   +3.9276265e+00   +4.4635585e-02
  +1.8000000e+02   +2.0000000e+02   +4.0085377e+00   +4.4037353e-02
  +2.0000000e+02   +2.2000000e+02   +4.0137316e+00   +4.3509823e-02
  +2.2000000e+02   +2.4000000e+02   +3.9420735e+00   +4.2412090e-02
  +2.4000000e+02   +2.6000000e+02   +4.0072519e+00   +4.2933951e-02
  +2.6000000e+02   +2.8000000e+02   +4.0354814e+00   +4.3381478e-02
  +2.8000000e+02   +3.0000000e+02   +4.0278099e+00   +4.3495912e-02
  +3.0000000e+02   +3.2000000e+02   +3.9842982e+00   +4.3911271e-02
  +3.2000000e+02   +3.4000000e+02   +3.9997717e+00   +4.4555718e-02
  +3.4000000e+02   +3.6000000e+02   +4.0289978e+00   +4.5204292e-02
  +3.6000000e+02   +3.8000000e+02   +3.9893258e+00   +4.5629236e-02
  +3.8000000e+02   +4.0000000e+02   +4.0655548e+00   +4.6907568e-02
  +4.0000000e+02   +4.2000000e+02   +4.0438900e+00   +4.7426897e-02
  +4.2000000e+02   +4.4000000e+02   +4.0230441e+00   +4.7613590e-02
  +4.4000000e+02   +4.6000000e+02   +4.0350264e+00   +4.7501375e-02
  +4.6000000e+02   +4.8000000e+02   +4.0072043e+00   +4.5681878e-02
  +4.8000000e+02   +5.0000000e+02   +4.0167701e+00   +3.8479424e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +6.0695508e-08   +2.8270616e-10
  -9.2000000e-01   -8.4000000e-01   +4.3196579e-08   +2.5097612e-10
  -8.4000000e-01   -7.6000000e-01   +3.2616620e-08   +2.2094591e-10
  -7.6000000e-01   -6.8000000e-01   +2.5682077e-08   +1.9938095e-10
  -6.8000000e-01   -6.0000000e-01   +2.0938890e-08   +1.8387870e-10
  -6.0000000e-01   -5.2000000e-01   +1.7605098e-08   +1.7255803e-10
  -5.2000000e-01   -4.4000000e-01   +1.5136122e-08   +1.6533359e-10
  -4.4000000e-01   -3.6000000e-01   +1.3392926e-08   +1.6100717e-10
  -3.6000000e-01   -2.8000000e-01   +1.2148493e-08   +1.6146567e-10
  -2.8000000e-01   -2.0000000e-01   +1.1146227e-08   +1.7093027e-10
  -2.0000000e-01   -1.2000000e-01   +1.0548504e-08   +1.8888510e-10
  -1.2000000e-01   -4.0000000e-02   +1.0204151e-08   +1.9052328e-10
  -4.0000000e-02   +4.0000000e-02   +1.0068433e-08   +1.9502851e-10
  +4.0000000e-02   +1.2000000e-01   +1.0227490e-08   +1.9663614e-10
  +1.2000000e-01   +2.0000000e-01   +1.0554685e-08   +1.7976666e-10
  +2.0000000e-01   +2.8000000e-01   +1.1187707e-08   +1.7509346e-10
  +2.8000000e-01   +3.6000000e-01   +1.2039182e-08   +1.6326830e-10
  +3.6000000e-01   +4.4000000e-01   +1.3398037e-08   +1.6062150e-10
  +4.4000000e-01   +5.2000000e-01   +1.5153110e-08   +1.6555805e-10
  +5.2000000e-01   +6.0000000e-01   +1.7612812e-08   +1.7243163e-10
  +6.0000000e-01   +6.8000000e-01   +2.0972038e-08   +1.8354018e-10
  +6.8000000e-01   +7.6000000e-01   +2.5654811e-08   +1.9892327e-10
  +7.6000000e-01   +8.4000000e-01   +3.2593010e-08   +2.2117676e-10
  +8.4000000e-01   +9.2000000e-01   +4.3232799e-08   +2.5105655e-10
  +9.2000000e-01   +1.0000000e+00   +6.0685572e-08   +2.8015692e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +6.1825956e-08   +1.9245851e-10
  -9.2000000e-01   -8.4000000e-01   +4.3262605e-08   +1.6354890e-10
  -8.4000000e-01   -7.6000000e-01   +3.2665631e-08   +1.5145017e-10
  -7.6000000e-01   -6.8000000e-01   +2.5701264e-08   +1.4301595e-10
  -6.8000000e-01   -6.0000000e-01   +2.1186925e-08   +1.3589472e-10
  -6.0000000e-01   -5.2000000e-01   +1.7714878e-08   +1.3026513e-10
  -5.2000000e-01   -4.4000000e-01   +1.5268765e-08   +1.2642325e-10
  -4.4000000e-01   -3.6000000e-01   +1.3502051e-08   +1.2400207e-10
  -3.6000000e-01   -2.8000000e-01   +1.2110751e-08   +1.2028075e-10
  -2.8000000e-01   -2.0000000e-01   +1.1262252e-08   +1.1860199e-10
  -2.0000000e-01   -1.2000000e-01   +1.0530207e-08   +1.1619287e-10
  -1.2000000e-01   -4.0000000e-02   +1.0193278e-08   +1.1555748e-10
  -4.0000000e-02   +4.0000000e-02   +1.0138526e-08   +1.1840596e-10
  +4.0000000e-02   +1.2000000e-01   +1.0193278e-08   +1.1555748e-10
  +1.2000000e-01   +2.0000000e-01   +1.0530207e-08   +1.1619287e-10
  +2.0000000e-01   +2.8000000e-01   +1.1262252e-08   +1.1860199e-10
  +2.8000000e-01   +3.6000000e-01   +1.2110751e-08   +1.2028075e-10
  +3.6000000e-01   +4.4000000e-01   +1.3502051e-08   +1.2400207e-10
  +4.4000000e-01   +5.2000000e-01   +1.5268765e-08   +1.2642325e-10
  +5.2000000e-01   +6.0000000e-01   +1.7714878e-08   +1.3026513e-10
  +6.0000000e-01   +6.8000000e-01   +2.1186925e-08   +1.3589472e-10
  +6.8000000e-01   +7.6000000e-01   +2.5701264e-08   +1.4301595e-10
  +7.6000000e-01   +8.4000000e-01   +3.2665631e-08   +1.5145017e-10
  +8.4000000e-01   +9.2000000e-01   +4.3262605e-08   +1.6354890e-10
  +9.2000000e-01   +1.0000000e+00   +6.1825956e-08   +1.9245851e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 1000 NLO AL/NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +4.0617262e+00   +2.2896771e-02
  -9.2000000e-01   -8.4000000e-01   +4.0071848e+00   +2.7911555e-02
  -8.4000000e-01   -7.6000000e-01   +4.0049066e+00   +3.3009261e-02
  -7.6000000e-01   -6.8000000e-01   +4.0018325e+00   +3.8317721e-02
  -6.8000000e-01   -6.0000000e-01   +4.0476199e+00   +4.4127881e-02
  -6.0000000e-01   -5.2000000e-01   +4.0236150e+00   +4.9375334e-02
  -5.2000000e-01   -4.4000000e-01   +4.0345759e+00   +5.5366681e-02
  -4.4000000e-01   -3.6000000e-01   +4.0323305e+00   +6.1073415e-02
  -3.6000000e-01   -2.8000000e-01   +3.9880350e+00   +6.6206454e-02
  -2.8000000e-01   -2.0000000e-01   +4.0408910e+00   +7.5208517e-02
  -2.0000000e-01   -1.2000000e-01   +3.9944638e+00   +8.4171160e-02
  -1.2000000e-01   -4.0000000e-02   +3.9958801e+00   +8.7298434e-02
  -4.0000000e-02   +4.0000000e-02   +4.0306092e+00   +9.1325735e-02
  +4.0000000e-02   +1.2000000e-01   +3.9867210e+00   +8.8991562e-02
  +1.2000000e-01   +2.0000000e-01   +3.9913236e+00   +8.1026539e-02
  +2.0000000e-01   +2.8000000e-01   +4.0261164e+00   +7.6092647e-02
  +2.8000000e-01   +3.6000000e-01   +4.0246304e+00   +6.7820061e-02
  +3.6000000e-01   +4.4000000e-01   +4.0303926e+00   +6.0933248e-02
  +4.4000000e-01   +5.2000000e-01   +4.0294189e+00   +5.5311132e-02
  +5.2000000e-01   +6.0000000e-01   +4.0218030e+00   +4.9316062e-02
  +6.0000000e-01   +6.8000000e-01   +4.0413295e+00   +4.3948516e-02
  +6.8000000e-01   +7.6000000e-01   +4.0067140e+00   +3.8328799e-02
  +7.6000000e-01   +8.4000000e-01   +4.0079040e+00   +3.3069363e-02
  +8.4000000e-01   +9.2000000e-01   +4.0034901e+00   +2.7890914e-02
  +9.2000000e-01   +1.0000000e+00   +4.0625036e+00   +2.2783184e-02
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  +0.0000000e+00   +4.0000000e+01   +2.9460102e-09   +9.5320429e-12
  +4.0000000e+01   +8.0000000e+01   +4.4903860e-09   +2.3597754e-11
  +8.0000000e+01   +1.2000000e+02   +6.4951854e-09   +5.0613774e-11
  +1.2000000e+02   +1.6000000e+02   +8.2541636e-09   +6.7537747e-11
  +1.6000000e+02   +2.0000000e+02   +9.4312110e-09   +8.1812195e-11
  +2.0000000e+02   +2.4000000e+02   +1.0056231e-08   +8.3214620e-11
  +2.4000000e+02   +2.8000000e+02   +1.0166465e-08   +8.2320761e-11
  +2.8000000e+02   +3.2000000e+02   +9.9807640e-09   +8.2705220e-11
  +3.2000000e+02   +3.6000000e+02   +9.5071240e-09   +8.1920173e-11
  +3.6000000e+02   +4.0000000e+02   +8.9288950e-09   +7.9942401e-11
  +4.0000000e+02   +4.4000000e+02   +8.2292100e-09   +7.7355968e-11
  +4.4000000e+02   +4.8000000e+02   +7.5201700e-09   +7.5242764e-11
  +4.8000000e+02   +5.2000000e+02   +6.8237710e-09   +7.3485451e-11
  +5.2000000e+02   +5.6000000e+02   +6.1393840e-09   +7.0608604e-11
  +5.6000000e+02   +6.0000000e+02   +5.4949010e-09   +6.7803895e-11
  +6.0000000e+02   +6.4000000e+02   +4.8812070e-09   +6.6439187e-11
  +6.4000000e+02   +6.8000000e+02   +4.3203000e-09   +6.4409833e-11
  +6.8000000e+02   +7.2000000e+02   +3.8083130e-09   +6.2170546e-11
  +7.2000000e+02   +7.6000000e+02   +3.3014250e-09   +6.2042523e-11
  +7.6000000e+02   +8.0000000e+02   +2.8755840e-09   +6.0530858e-11
  +8.0000000e+02   +8.4000000e+02   +2.4249960e-09   +5.9889060e-11
  +8.4000000e+02   +8.8000000e+02   +2.0356850e-09   +6.1515762e-11
  +8.8000000e+02   +9.2000000e+02   +1.6356650e-09   +6.4191724e-11
  +9.2000000e+02   +9.6000000e+02   +1.1989120e-09   +7.3471208e-11
  +9.6000000e+02   +1.0000000e+03   +7.3933600e-10   +1.1876062e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  +0.0000000e+00   +4.0000000e+01   +9.9953519e-10   +9.1769717e-11
  +4.0000000e+01   +8.0000000e+01   +4.6280459e-09   +5.9967002e-11
  +8.0000000e+01   +1.2000000e+02   +6.9043443e-09   +7.4360089e-11
  +1.2000000e+02   +1.6000000e+02   +8.4725422e-09   +8.2766565e-11
  +1.6000000e+02   +2.0000000e+02   +9.4820007e-09   +8.8584203e-11
  +2.0000000e+02   +2.4000000e+02   +1.0090529e-08   +9.5805636e-11
  +2.4000000e+02   +2.8000000e+02   +1.0251772e-08   +9.8493894e-11
  +2.8000000e+02   +3.2000000e+02   +9.9030486e-09   +1.0163581e-10
  +3.2000000e+02   +3.6000000e+02   +9.5391498e-09   +1.0175247e-10
  +3.6000000e+02   +4.0000000e+02   +9.0677168e-09   +1.0439517e-10
  +4.0000000e+02   +4.4000000e+02   +8.3312225e-09   +1.0392086e-10
  +4.4000000e+02   +4.8000000e+02   +7.4440484e-09   +1.0544158e-10
  +4.8000000e+02   +5.2000000e+02   +6.9986449e-09   +1.0766342e-10
  +5.2000000e+02   +5.6000000e+02   +6.1596619e-09   +1.0779948e-10
  +5.6000000e+02   +6.0000000e+02   +5.4350445e-09   +1.1074988e-10
  +6.0000000e+02   +6.4000000e+02   +5.0516862e-09   +1.1077326e-10
  +6.4000000e+02   +6.8000000e+02   +4.2108054e-09   +1.0734123e-10
  +6.8000000e+02   +7.2000000e+02   +3.7662295e-09   +1.0983999e-10
  +7.2000000e+02   +7.6000000e+02   +3.3902258e-09   +1.1385530e-10
  +7.6000000e+02   +8.0000000e+02   +2.9226026e-09   +1.1467189e-10
  +8.0000000e+02   +8.4000000e+02   +2.3639890e-09   +1.1991083e-10
  +8.4000000e+02   +8.8000000e+02   +2.0698234e-09   +1.2360590e-10
  +8.8000000e+02   +9.2000000e+02   +1.8005317e-09   +1.3528228e-10
  +9.2000000e+02   +9.6000000e+02   +1.3650170e-09   +1.4828349e-10
  +9.6000000e+02   +1.0000000e+03   +8.6830969e-10   +2.2355851e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "pT 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  +0.0000000e+00   +4.0000000e+01   +6.6695379e-01   +6.7810534e-02
  +4.0000000e+01   +8.0000000e+01   +4.1349643e+00   +5.8448216e-02
  +8.0000000e+01   +1.2000000e+02   +4.2624803e+00   +5.6059096e-02
  +1.2000000e+02   +1.6000000e+02   +4.1071060e+00   +5.2365082e-02
  +1.6000000e+02   +2.0000000e+02   +4.0206093e+00   +5.1252959e-02
  +2.0000000e+02   +2.4000000e+02   +4.0143833e+00   +5.0566460e-02
  +2.4000000e+02   +2.8000000e+02   +4.0337732e+00   +5.0692445e-02
  +2.8000000e+02   +3.2000000e+02   +3.9692349e+00   +5.2364205e-02
  +3.2000000e+02   +3.6000000e+02   +4.0126128e+00   +5.5045968e-02
  +3.6000000e+02   +4.0000000e+02   +4.0615617e+00   +5.9279350e-02
  +4.0000000e+02   +4.4000000e+02   +4.0493631e+00   +6.3301067e-02
  +4.4000000e+02   +4.8000000e+02   +3.9600592e+00   +6.8773095e-02
  +4.8000000e+02   +5.2000000e+02   +4.1041348e+00   +7.7215343e-02
  +5.2000000e+02   +5.6000000e+02   +4.0169888e+00   +8.4288182e-02
  +5.6000000e+02   +6.0000000e+02   +3.9580549e+00   +9.4304797e-02
  +6.0000000e+02   +6.4000000e+02   +4.1348442e+00   +1.0706738e-01
  +6.4000000e+02   +6.8000000e+02   +3.8957300e+00   +1.1536413e-01
  +6.8000000e+02   +7.2000000e+02   +3.9579014e+00   +1.3255923e-01
  +7.2000000e+02   +7.6000000e+02   +4.1015197e+00   +1.5872194e-01
  +7.6000000e+02   +8.0000000e+02   +4.0715273e+00   +1.8193335e-01
  +8.0000000e+02   +8.4000000e+02   +3.8942214e+00   +2.2136354e-01
  +8.4000000e+02   +8.8000000e+02   +4.0584460e+00   +2.7339942e-01
  +8.8000000e+02   +9.2000000e+02   +4.4072112e+00   +3.7731881e-01
  +9.2000000e+02   +9.6000000e+02   +4.7012212e+00   +6.0985431e-01
  +9.6000000e+02   +1.0000000e+03   +4.9407787e+00   +1.8867440e+00
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@LBL"
  -1.0000000e+00   -9.2000000e-01   +3.9252513e-08   +1.5365550e-10
  -9.2000000e-01   -8.4000000e-01   +1.3940566e-08   +1.0273506e-10
  -8.4000000e-01   -7.6000000e-01   +7.0415530e-09   +7.8360352e-11
  -7.6000000e-01   -6.8000000e-01   +4.0679020e-09   +6.4320341e-11
  -6.8000000e-01   -6.0000000e-01   +2.5293190e-09   +5.5769047e-11
  -6.0000000e-01   -5.2000000e-01   +1.6031050e-09   +4.9373206e-11
  -5.2000000e-01   -4.4000000e-01   +1.0141730e-09   +4.5911123e-11
  -4.4000000e-01   -3.6000000e-01   +6.3015560e-10   +4.4707031e-11
  -3.6000000e-01   -2.8000000e-01   +3.9928380e-10   +4.4159114e-11
  -2.8000000e-01   -2.0000000e-01   +1.9844630e-10   +4.3840085e-11
  -2.0000000e-01   -1.2000000e-01   +1.1081170e-10   +4.5769113e-11
  -1.2000000e-01   -4.0000000e-02   +2.6241500e-11   +4.4709692e-11
  -4.0000000e-02   +4.0000000e-02   +3.9757200e-11   +4.4762493e-11
  +4.0000000e-02   +1.2000000e-01   +5.8311000e-11   +4.4711742e-11
  +1.2000000e-01   +2.0000000e-01   +8.1674800e-11   +4.4340098e-11
  +2.0000000e-01   +2.8000000e-01   +2.2409720e-10   +4.6038001e-11
  +2.8000000e-01   +3.6000000e-01   +3.9099210e-10   +4.2600356e-11
  +3.6000000e-01   +4.4000000e-01   +6.2385810e-10   +4.5547481e-11
  +4.4000000e-01   +5.2000000e-01   +1.0249270e-09   +4.5265462e-11
  +5.2000000e-01   +6.0000000e-01   +1.6087650e-09   +4.9566785e-11
  +6.0000000e-01   +6.8000000e-01   +2.5181770e-09   +5.5587929e-11
  +6.8000000e-01   +7.6000000e-01   +4.0663760e-09   +6.4776139e-11
  +7.6000000e-01   +8.4000000e-01   +7.0310010e-09   +7.7907774e-11
  +8.4000000e-01   +9.2000000e-01   +1.3953601e-08   +1.0281190e-10
  +9.2000000e-01   +1.0000000e+00   +3.9249687e-08   +1.5231209e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 NLO |X_AXIS@LIN |Y_AXIS@LIN |TYPE@AL"
  -1.0000000e+00   -9.2000000e-01   +3.8810098e-08   +1.4550838e-10
  -9.2000000e-01   -8.4000000e-01   +1.4023693e-08   +1.0542551e-10
  -8.4000000e-01   -7.6000000e-01   +7.1336171e-09   +9.2135146e-11
  -7.6000000e-01   -6.8000000e-01   +4.0233228e-09   +7.9480267e-11
  -6.8000000e-01   -6.0000000e-01   +2.5228441e-09   +7.4727396e-11
  -6.0000000e-01   -5.2000000e-01   +1.5975861e-09   +7.0266932e-11
  -5.2000000e-01   -4.4000000e-01   +1.0185979e-09   +6.6883631e-11
  -4.4000000e-01   -3.6000000e-01   +7.0124644e-10   +6.4749475e-11
  -3.6000000e-01   -2.8000000e-01   +4.6511111e-10   +6.1989255e-11
  -2.8000000e-01   -2.0000000e-01   +2.3977010e-10   +5.9702225e-11
  -2.0000000e-01   -1.2000000e-01   +1.5342817e-10   +5.9370799e-11
  -1.2000000e-01   -4.0000000e-02   +6.6117807e-11   +5.8090410e-11
  -4.0000000e-02   +4.0000000e-02   +3.3125740e-11   +5.7731549e-11
  +4.0000000e-02   +1.2000000e-01   +6.6117807e-11   +5.8090410e-11
  +1.2000000e-01   +2.0000000e-01   +1.5342817e-10   +5.9370799e-11
  +2.0000000e-01   +2.8000000e-01   +2.3977010e-10   +5.9702225e-11
  +2.8000000e-01   +3.6000000e-01   +4.6511111e-10   +6.1989255e-11
  +3.6000000e-01   +4.4000000e-01   +7.0124644e-10   +6.4749475e-11
  +4.4000000e-01   +5.2000000e-01   +1.0185979e-09   +6.6883631e-11
  +5.2000000e-01   +6.0000000e-01   +1.5975862e-09   +7.0266932e-11
  +6.0000000e-01   +6.8000000e-01   +2.5228441e-09   +7.4727396e-11
  +6.8000000e-01   +7.6000000e-01   +4.0233228e-09   +7.9480267e-11
  +7.6000000e-01   +8.4000000e-01   +7.1336171e-09   +9.2135146e-11
  +8.4000000e-01   +9.2000000e-01   +1.4023693e-08   +1.0542551e-10
  +9.2000000e-01   +1.0000000e+00   +3.8810098e-08   +1.4550838e-10
<\histogram>


##& xmin & xmax & central value & dy & 

<histogram> 25 "cosTheta 2000 NLO AL/LBL |X_AXIS@LIN |Y_AXIS@LIN |TYPE@RAT"
  -1.0000000e+00   -9.2000000e-01   +3.9769171e+00   +2.3917105e-02
  -9.2000000e-01   -8.4000000e-01   +4.0221615e+00   +4.4119611e-02
  -8.4000000e-01   -7.6000000e-01   +4.0549318e+00   +7.0928208e-02
  -7.6000000e-01   -6.8000000e-01   +3.9689724e+00   +1.0269972e-01
  -6.8000000e-01   -6.0000000e-01   +3.9989450e+00   +1.5018563e-01
  -6.0000000e-01   -5.2000000e-01   +3.9829779e+00   +2.1649649e-01
  -5.2000000e-01   -4.4000000e-01   +4.0159466e+00   +3.2635885e-01
  -4.4000000e-01   -3.6000000e-01   +4.3451756e+00   +5.3405416e-01
  -3.6000000e-01   -2.8000000e-01   +5.0692733e+00   +9.9907054e-01
  -2.8000000e-01   -2.0000000e-01   +5.3833445e+00   +2.5456156e+00
  -2.0000000e-01   -1.2000000e-01   +6.7361115e+00   +6.3718001e+00
  -1.2000000e-01   -4.0000000e-02   -6.8508716e+00   +1.0800525e+02
  -4.0000000e-02   +4.0000000e-02   +3.1705549e+00   +3.1963652e+01
  +4.0000000e-02   +1.2000000e-01   +4.4435081e+00   +3.9619328e+01
  +1.2000000e-01   +2.0000000e-01   -1.3090558e+00   +2.1397926e+01
  +2.0000000e-01   +2.8000000e-01   +4.4255295e+00   +1.5157522e+00
  +2.8000000e-01   +3.6000000e-01   +5.1059972e+00   +9.5522879e-01
  +3.6000000e-01   +4.4000000e-01   +4.3843938e+00   +5.4030968e-01
  +4.4000000e-01   +5.2000000e-01   +3.9701222e+00   +3.1959246e-01
  +5.2000000e-01   +6.0000000e-01   +3.9699516e+00   +2.1674704e-01
  +6.0000000e-01   +6.8000000e-01   +4.0208790e+00   +1.5162459e-01
  +6.8000000e-01   +7.6000000e-01   +3.9669797e+00   +1.0278964e-01
  +7.6000000e-01   +8.4000000e-01   +4.0597621e+00   +7.0820426e-02
  +8.4000000e-01   +9.2000000e-01   +4.0162486e+00   +4.4024322e-02
  +9.2000000e-01   +1.0000000e+00   +3.9769843e+00   +2.3874692e-02
<\histogram>



==> anc/plot_pipeline_2.py <==
import argparse
import sys
sys.path.insert(0,'/Users/vjhirsch/MG5/MG5_aMC_v3_5_2/madgraph/various')
import histograms
import numpy as np
import matplotlib.pyplot as plt
import copy
import math

plt.rcParams['text.usetex'] = True

# shitty hardcoded path to file
comparison_file = "comparison_LbL_vs_aL.HwU"
num_plots = 12

PLOT_RATIO = False
PLOT_NORM_DIFF = True
WRITE_TO_FILE = True
# extract values and do normalization so they can be plotted with matplotlib

remove_first_n_bins = [20, 1, 15, 1, 20, 1, 20, 1, 15, 1, 20, 1]
remove_last_n_bins = [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]

ratio_range = [0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 0.2, 1.0, 1.0]
norm_diff_range = [5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0, 5.0]

y_limits = {
    'cosTheta 300 NLO': {
        'ax1': [0.4, 0.65],
        'ax2': [0.5, 1.95],
        'ax3': [-2.1, 2.1]
    },
    'pT 300 NLO': {
        'ax1': [0.00001, 28.],
    },
    'pT 300 LO': {
        'ax1': [0.00001, 28.],
    },
    'cosTheta 300 LO': {
        'ax1': [0.4, 0.7],
    },
    'cosTheta 1000 LO': {
        'ax1': [0.2, 1.1],
    },
}

yscale_choices = {
    'cosTheta 2000 NLO': {
        'ax2' : 'log'
    },
    'cosTheta 2000 LO': {
        'ax2' : 'log'
    },
    'pT 2000 NLO': {
        'ax2' : 'log'
    },
    'pT 2000 LO': {
        'ax2' : 'log'
    }
}

x_axis_factors = {
    'pT 300 NLO': 1./300.,
    'pT 300 LO': 1./300.,
    'pT 1000 NLO': 1./1000.,
    'pT 1000 LO': 1./1000.,
    'pT 2000 NLO': 1./2000.,
    'pT 2000 LO': 1./2000.,
}

# Specify which plots to plot
selected_plots = [
    'pT 300 NLO',
    'cosTheta 300 NLO',
    'pT 1000 NLO',
    'cosTheta 1000 NLO',
    'pT 2000 NLO',
    'cosTheta 2000 NLO'
]
# Or None to plot them all
selected_plots = None

colors = ['green', 'blue']
fontsize = 18
#plt.rcParams['text.latex.preamble']=[r"\usepackage{lmodern}"]
#Options
params = {'text.usetex' : True,
          'font.size' : 14,
          'font.family' : 'lmodern',
          #'text.latex.unicode': True,
          }
plt.rcParams.update(params) 

label_replacements = {
    "pT 300 LO, AL": r"LU",
    "pT 300 LO, LBL": r"Analytic",
    "cosTheta 300 LO, LBL": r"Analytic",
    "cosTheta 300 LO, AL": r"LU",
    "pT 300 NLO, AL": r"LU",
    "pT 300 NLO, LBL": r"Analytic",
    "cosTheta 300 NLO, LBL": r"Analytic",
    "cosTheta 300 NLO, AL": r"LU",
    "pT 1000 LO, AL": r"LU",
    "pT 1000 LO, LBL": r"Analytic",
    "cosTheta 1000 LO, LBL": r"Analytic",
    "cosTheta 1000 LO, AL": r"LU",
    "pT 1000 NLO, AL": r"LU",
    "pT 1000 NLO, LBL": r"Analytic",
    "cosTheta 1000 NLO, LBL": r"Analytic",
    "cosTheta 1000 NLO, AL": r"LU",
    "pT 2000 LO, AL": r"LU",
    "pT 2000 LO, LBL": r"Analytic",
    "cosTheta 2000 LO, LBL": r"Analytic",
    "cosTheta 2000 LO, AL": r"LU",
    "pT 2000 NLO, AL": r"LU",
    "pT 2000 NLO, LBL": r"Analytic",
    "cosTheta 2000 NLO, LBL": r"Analytic",
    "cosTheta 2000 NLO, AL": r"LU",
    # etc
}

title_replacements = {
    'pT 300 LO': r"LO $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.5767$",
    'pT 300 NLO': r"NLO correction $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.5767$",
    'cosTheta 300 LO': r"LO $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.5767$",
    'cosTheta 300 NLO': r"NLO correction $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.5767$",
    'pT 1000 LO': r"LO $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.173$",
    'pT 1000 NLO': r"NLO correction $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.173$",
    'cosTheta 1000 LO': r"LO $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.173$",
    'cosTheta 1000 NLO': r"NLO correction $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.173$",
    'pT 2000 LO': r"LO $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.0865$",
    'pT 2000 NLO': r"NLO correction $\mathrm{p_{T}}$, ${m_f}/{\sqrt{s}}=0.0865$",
    'cosTheta 2000 LO': r"LO $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.0865$",
    'cosTheta 2000 NLO': r"NLO correction $\mathrm{cos(\theta)}$, ${m_f}/{\sqrt{s}}=0.0865$",
}


def extract_histograms(histogram, remove_first_n_bins: int = 0, remove_last_n_bins: int = 0, normalize: bool = True) -> tuple[list[float], list[float], list[float], list[float]]:
    """Extracts the central values, errors, and relative errors from a histogram"""

    if normalize:
        sum = 0
        for index, bin in enumerate(histogram.bins):
            if index < remove_first_n_bins or index >= len(histogram.bins) - remove_last_n_bins:
                continue

            sum += bin.get_weight()

        hist = histogram/sum
    else:
        hist = histogram

    central_values = []
    errors = []
    relative_errors = []
    bins = []

    for index, bin in enumerate(hist.bins):
        if index < remove_first_n_bins or index >= len(histogram.bins) - remove_last_n_bins:
            continue

        central_value = bin.get_weight(key="central")
        error = bin.get_weight(key="stat_error")

        ratio = 0

        if central_value != 0:
            ratio = error/central_value
        
        factor = 1.
        if normalize:
            factor = 1./(bin.boundaries[1]-bin.boundaries[0])
        central_values.append(central_value*factor)
        errors.append(error*factor)
        relative_errors.append(abs(ratio)*100.)
        bins.append(bin.boundaries[0])

    return central_values, errors, relative_errors, bins


def append_boundary_tick(current_ticks, boundary_value):
    if not any(abs(tick - boundary_value) < 1e-10 for tick in current_ticks):
        current_ticks.append(boundary_value)


hwu = histograms.HwUList(comparison_file)


hwu_collections = []
for i in range(num_plots):
    hwu_collections.append(hwu[3*i:3*i+3])
    normalized_diff_plot = copy.deepcopy(hwu_collections[-1][0])
    normalized_diff_plot.type = 'norm.diff.'
    for i_b, (b1, b2) in enumerate(zip(hwu_collections[-1][0].bins,hwu_collections[-1][1].bins)):
        b1_wgt, b1_err = b1.get_weight(key="central"), b1.get_weight(key="stat_error")
        b2_wgt, b2_err = b2.get_weight(key="central"), b2.get_weight(key="stat_error")
        comb_err = math.sqrt(b1_err**2+b2_err**2)
        if comb_err > 0.:
            normalized_diff_plot.bins[i_b].set_weight((b1_wgt-b2_wgt)/comb_err,key="central")
        else:
            normalized_diff_plot.bins[i_b].set_weight(0.,key="central")
        normalized_diff_plot.bins[i_b].set_weight(0.,key="stat_error")
    hwu_collections[-1].append(normalized_diff_plot)

for i in range(num_plots):
    print("--")
    for j in range(4):
        print(hwu_collections[i][j].get_HwU_histogram_name())

for plot_number, plot_data in enumerate(hwu_collections):
    fig, (ax1, ax2, ax3) = plt.subplots(3, 1, sharex=True, figsize=(8, 12))
    xlim = [0, 0]
    if selected_plots is not None and plot_data[0].title not in selected_plots:
        continue

    for i in range(len(plot_data)):
        normalize = True

        # do not normalize the ratio
        if i >= 2:
            normalize = False

        if plot_data[0].title in x_axis_factors:
            for b in plot_data[i].bins:
                b.boundaries = (
                    b.boundaries[0]*x_axis_factors[plot_data[0].title],
                    b.boundaries[1]*x_axis_factors[plot_data[0].title],
                )

        central_values, errors, relative_errors, bins = extract_histograms(
            plot_data[i], 
            remove_first_n_bins[plot_number], 
            remove_last_n_bins[plot_number], 
            normalize=normalize
        )

        edges = bins + [bins[-1] +
                        (bins[-1] - bins[-2])]

        if i == 0:
            xlim = [edges[0], edges[-1]]

        bin_width = bins[1] - bins[0]

        error_positions = (
            np.array(edges[:-1]) + np.array(edges[1:]))/2

        if i < 2:
            ax1.stairs(central_values, edges, fill=False,
                       label=label_replacements[plot_data[i].get_HwU_histogram_name()], color=colors[i], alpha=0.6)

            ax1.errorbar(error_positions, central_values,
                         yerr=errors, color=colors[i], fmt='none', capsize=3, alpha=0.6)

            ax2.stairs(relative_errors, edges, fill=False,
                       label=label_replacements[plot_data[i].get_HwU_histogram_name()]+" rel. err.", color=colors[i], alpha=0.6)
        else:
            if i == 2 and PLOT_RATIO:
                ax3.stairs(central_values, edges, fill=False,
                        label="ratio", color=colors[1], alpha=0.6)
                ax3.plot(error_positions, np.ones(len(error_positions)),
                        color="black", alpha=0.6)
                ax3.errorbar(error_positions, central_values,
                            yerr=np.abs(errors), color=colors[1], fmt='none', capsize=3, alpha=0.6)
            elif i == 3 and PLOT_NORM_DIFF:
                ax3.stairs(central_values, edges, fill=False,
                        label="pull", color="black", alpha=0.6)

    if plot_number % 2 == 0:
        ax3.set_xlabel(r'$p_{\mathrm{T}}/\sqrt{s}$', fontsize=fontsize)
    else:
        ax3.set_xlabel(r'$\cos(\theta)$', fontsize=fontsize)

    current_ticks = list(ax1.get_xticks())

    append_boundary_tick(current_ticks, xlim[0])
    append_boundary_tick(current_ticks, xlim[1])

    ax1.set_xticks(sorted(current_ticks))

    ax1.set_xlim(xlim[0], xlim[1])
    ax1.set_title(title_replacements.get(plot_data[0].title, plot_data[0].title))
    ax1.legend()
    #ax1.set_ylabel(r'$\frac{\sigma}{\sigma_{tot}}$' +
    #               str(" per bin [-]"), fontsize=fontsize)
    # ax1.set_ylabel(r"$\sigma_{\;\textrm{bin}}$"+" / "+r"$\sigma_{\;\textrm{tot}}$" +
    #                str(" [-]"), fontsize=fontsize)
    if plot_number % 2 == 0:
        ax1.set_ylabel(r'$\frac{\sqrt{s}}{\sigma_{tot}}\frac{d \sigma}{d p_{\mathrm{T}}}$', fontsize=fontsize)
    else:
        ax1.set_ylabel(r'$\frac{1}{\sigma_{tot}}\frac{d \sigma}{d \cos(\theta)}$', fontsize=fontsize)


    ax2.legend()
    ax2.set_ylabel(r"Relative error [\%]", fontsize=fontsize)

    ax3.legend(),
    if PLOT_RATIO:
        ax3.set_ylabel("Ratio LU/LBL", fontsize=fontsize)
        ax3.set_ylim(1.-ratio_range[plot_number]/2,
                    1. + ratio_range[plot_number]/2)
    elif PLOT_NORM_DIFF:
        ax3.set_ylabel(r"(LU - Analytic) / error [$\sigma$]", fontsize=fontsize)
        ax3.set_ylim(-norm_diff_range[plot_number]/2, norm_diff_range[plot_number]/2)
        ax3.axhline(y = 0, color = 'gray', linestyle = '-', linewidth = 1.0) 

    if plot_data[0].title in y_limits:
        for ax, axname in [(ax1,'ax1'),(ax2,'ax2'),(ax3,'ax3')]:
            if axname in y_limits[plot_data[0].title]:
                ax.set_ylim(
                    y_limits[plot_data[0].title][axname][0],
                    y_limits[plot_data[0].title][axname][1]
                )
    
    if plot_data[0].title in yscale_choices:
        for ax, axname in [(ax1,'ax1'),(ax2,'ax2'),(ax3,'ax3')]:
            if axname in yscale_choices[plot_data[0].title]:
                ax.set_yscale(yscale_choices[plot_data[0].title][axname])

    fig.subplots_adjust(hspace=0)

    print(f"Plotting #{plot_number}: {plot_data[0].title} ...")
    if WRITE_TO_FILE:
        plt.savefig(f"plots/{plot_number}_{plot_data[0].title}.pdf".replace(' ','_'), bbox_inches='tight')
    else:
        plt.show()
